Online Convex Optimization in Changing Environments and its Application to Resource Allocation

In the era of the big data, we create and collect lots of data from all different kinds of sources: the Internet, the sensors, the consumer market, and so on. Many of the data are coming sequentially, and would like to be processed and understood quickly. One classic way of analyzing data is based on batch processing, in which the data is stored and analyzed in an offline fashion. However, when the volume of the data is too large, it is much more difficult and time-consuming to do batch processing than sequential processing. What's more, sequential data is usually changing dynamically, and needs to be understood on-the-fly in order to capture the changes. Online Convex Optimization (OCO) is a popular framework that matches the above sequential data processing requirement. Applications using OCO include online routing, online auctions, online classification and regression, as well as online resource allocation. Due to the general applicability of OCO to the sequential data and the rigorous theoretical guarantee, it has attracted lots of researchers to develop useful algorithms to fulfill different needs. In this thesis, we show our contributions to OCO's development by designing algorithms to adapt to changing environments.

==> figure/.ipynb_checkpoints/Face_data_yale_b-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import numpy.random as rnd\n",
    "import matplotlib.pyplot as plt\n",
    "#from numpy.linalg import eig\n",
    "import scipy.io\n",
    "import scipy as sp\n",
    "#import scipy.integrate as itg\n",
    "#import cvxpy as cvx\n",
    "import matplotlib\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "font = {\n",
    "        'weight' : 'bold',\n",
    "        'size'   : 22}\n",
    "\n",
    "matplotlib.rc('font', **font)\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1262\n"
     ]
    }
   ],
   "source": [
    "n = 256 #data dimension\n",
    "k = 2 #rank of the covariance\n",
    "seg_num = 20 #number of different covariance matrix\n",
    "data_num = 64 #number of data under each covariance\n",
    "#T = seg_num*data_num #total time/horizon\n",
    "#load_data = scipy.io.loadmat('usps_200_2_no_center.mat')\n",
    "load_data = scipy.io.loadmat('face_yale_20.mat')\n",
    "data_face = load_data['fea_part']\n",
    "T = np.minimum(seg_num*data_num,data_face.shape[1])\n",
    "print T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(256, 1262)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_face.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "#get the batch pca result\n",
    "Cov_data = np.dot(data_face,data_face.T)\n",
    "#print Cov_data.shape\n",
    "eigvec_cov,eigval_cov,eigvec_covh = np.linalg.svd(Cov_data)\n",
    "#eigval_sort_idx = np.argsort(eigval_cov)\n",
    "#Proj_mat = np.dot(eigvec_cov[:,eigval_sort_idx[-k:]],eigvec_cov[:,eigval_sort_idx[-k:]].T)\n",
    "Proj_mat = np.dot(eigvec_cov[:,:k],eigvec_cov[:,:k].T)\n",
    "Proj_mat = Proj_mat.real\n",
    "#get the step sum cost\n",
    "batch_step_cost = np.zeros(T)\n",
    "for i in range(T):\n",
    "    data_ob = data_face[:,i]\n",
    "    batch_step_cost[i] = (np.linalg.norm(data_ob-np.dot(Proj_mat,data_ob)))**2\n",
    "batch_cost_step_sum = np.cumsum(batch_step_cost)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f0d2e9e1550>]"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXwAAAD8CAYAAAB0IB+mAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nEip8EZEg8f8cOU/APqNgMwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f0d2ed223d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(batch_cost_step_sum)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[  8.09087016e+02   2.25482027e+02   5.09269444e+01   3.95769136e+01\n",
      "   1.49848171e+01   1.44082723e+01   9.89360627e+00   9.06952928e+00\n",
      "   6.30327913e+00   4.70201959e+00   4.12169423e+00   3.70810003e+00\n",
      "   3.62843918e+00   3.06798344e+00   2.88409009e+00   2.72728611e+00\n",
      "   2.60247675e+00   2.32168251e+00   2.18543635e+00   2.09016176e+00\n",
      "   1.97650130e+00   1.87523037e+00   1.80559298e+00   1.69125711e+00\n",
      "   1.52545730e+00   1.49836641e+00   1.35561892e+00   1.32264750e+00\n",
      "   1.26697471e+00   1.18356623e+00   1.14043532e+00   1.09147435e+00\n",
      "   1.03366225e+00   1.02200498e+00   9.07119664e-01   8.69480532e-01\n",
      "   8.45269599e-01   7.96646562e-01   7.76512224e-01   7.46884168e-01\n",
      "   7.24254970e-01   6.87956725e-01   6.68675748e-01   6.44423924e-01\n",
      "   6.29479803e-01   6.14436179e-01   5.73567366e-01   5.56478893e-01\n",
      "   5.50578295e-01   5.29145010e-01   5.10305748e-01   5.01744810e-01\n",
      "   4.96964940e-01   4.73819087e-01   4.43463285e-01   4.32243982e-01\n",
      "   4.16348557e-01   4.00065199e-01   3.91781748e-01   3.80425867e-01\n",
      "   3.69584401e-01   3.42364755e-01   3.36654876e-01   3.30323926e-01\n",
      "   3.17966540e-01   3.09789167e-01   3.01006915e-01   2.97582081e-01\n",
      "   2.81702109e-01   2.74567587e-01   2.60884673e-01   2.59466353e-01\n",
      "   2.51643224e-01   2.37475432e-01   2.29846694e-01   2.23615933e-01\n",
      "   2.20469948e-01   2.12734357e-01   2.06301345e-01   2.03217433e-01\n",
      "   1.95820927e-01   1.91342402e-01   1.89129345e-01   1.78470535e-01\n",
      "   1.73161996e-01   1.70038371e-01   1.67739237e-01   1.61383128e-01\n",
      "   1.57520041e-01   1.47631095e-01   1.45881747e-01   1.41894478e-01\n",
      "   1.39692774e-01   1.37077356e-01   1.32954348e-01   1.29185541e-01\n",
      "   1.21091045e-01   1.16674263e-01   1.15655103e-01   1.13697055e-01]\n"
     ]
    }
   ],
   "source": [
    "print eigval_cov[:100]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def mixture_decompose_lift(w_input,n,k):\n",
    "    #print \"start decompose\"\n",
    "    d = n-k\n",
    "    p_all = []\n",
    "    r_all = []\n",
    "    #w_input = 1./n*np.ones(n)\n",
    "    w_use = w_input\n",
    "    count_num = 0\n",
    "    #print \"mixture decompose: \"\n",
    "    p = 1.\n",
    "    #while np.sum(w_use)/d>1e-5:\n",
    "    while p>1e-7:\n",
    "        #print count_num ,\n",
    "        #print np.sum(w_use)/d\n",
    "        #print w_use\n",
    "        count_num = count_num + 1\n",
    "        diff_corner_val0 = w_use-np.sum(w_use)/d\n",
    "        if np.all(diff_corner_val0<=-1e-6):\n",
    "            #randomly select a corner\n",
    "            #print \"go in random\"\n",
    "            # to avoid selecting the one with 0 probability\n",
    "            idx_corner = rnd.choice(len(w_use),size=d,replace = False, p=w_use/np.sum(w_use))\n",
    "            w_no_select = np.abs(w_use-0.)\n",
    "            w_no_select[idx_corner] = 0.\n",
    "            #idx_gen = range(n)\n",
    "            #rnd.shuffle(idx_gen)\n",
    "            #print idx_gen\n",
    "            #idx_corner = idx_gen[:d]\n",
    "            #print idx_corner\n",
    "            #print idx_corner\n",
    "            r = np.zeros(n)\n",
    "            r[idx_corner] = 1.\n",
    "            #print r\n",
    "            s = np.amin(w_use[idx_corner])\n",
    "            #print w_no_select\n",
    "            l = np.amax(w_no_select)\n",
    "            #print l\n",
    "            #print s\n",
    "            p = np.minimum(s,np.sum(w_use)/d-l) \n",
    "            #print p\n",
    "            #if p>1e-6:\n",
    "            p_all.append(p)\n",
    "            r_all.append(r)\n",
    "            w_next = w_use - p*r\n",
    "            w_use = w_next\n",
    "            #w_use = w_use - p*r\n",
    "            #p_all.append(p)\n",
    "            #r_all.append(r)\n",
    "        else:\n",
    "            idx_gen = range(n)\n",
    "            # get the needed corner\n",
    "            #print \"w_use is \"\n",
    "            #print w_use\n",
    "            #print \"(np.sum(w_use)/d) is\"\n",
    "            #print np.sum(w_use)/d\n",
    "            diff_corner_val1 = np.abs(w_use-(np.sum(w_use)/d))\n",
    "            idx_init_corner = list(np.where(diff_corner_val1<=1e-6)[0])\n",
    "            #print \"idx_init_corner is \"\n",
    "            #print idx_init_corner\n",
    "            if len(idx_init_corner)==0:\n",
    "                print \"error in decomposition \"\n",
    "            #print \"idx_init_corner \"\n",
    "            #print idx_init_corner\n",
    "            #idx_init_corner = np.array(idx_init_corner)\n",
    "            #print np.sum(w_use)/d\n",
    "            #print w_use\n",
    "            idx_corner_part = [idx_gen[ii] for ii in idx_init_corner]\n",
    "            # check if corner idx is enough\n",
    "            if len(idx_corner_part)<d:\n",
    "                diff_num = d-len(idx_corner_part)\n",
    "                #print \"diff_num is \"\n",
    "                #print diff_num\n",
    "                diff_corner_val2 = np.abs(w_use-(np.sum(w_use)/d))\n",
    "                idx_init_no_corner = list(np.where(diff_corner_val2>1e-6)[0])\n",
    "                #print \"all no corner idx\"\n",
    "                #print idx_init_no_corner\n",
    "                #idx_no_corner_part = [jj for jj in idx_init_no_corner]\n",
    "                p_no_corner_part = [w_use[jj] for jj in idx_init_no_corner]\n",
    "                #if np.all(p_no_corner_part<=1e-6):\n",
    "                #    break\n",
    "                pp_test = np.array(np.abs(np.array(p_no_corner_part)-0))\n",
    "                pp_test_asd_idx = np.argsort(pp_test)\n",
    "                pp_test_dsd_idx = pp_test_asd_idx[::-1]\n",
    "                if pp_test[pp_test_dsd_idx[diff_num-1]]<1e-8:\n",
    "                    break\n",
    "                #print p_no_corner_part\n",
    "                #print \"diff_num is \"\n",
    "                #print diff_num\n",
    "                idx_no_corner_choice = rnd.choice(len(p_no_corner_part),size=diff_num,\n",
    "                                            replace = False, p=p_no_corner_part/np.sum(p_no_corner_part))\n",
    "                #print idx_no_corner_choice\n",
    "                idx_init_no_corner = np.array(idx_init_no_corner)\n",
    "                idx_corner_add_part = idx_init_no_corner[idx_no_corner_choice]\n",
    "                #print idx_corner_add_part\n",
    "                #rnd.shuffle(idx_no_corner_part)\n",
    "                #idx_corner_add_part = idx_no_corner_part[:diff_num]\n",
    "                idx_corner = np.hstack((idx_corner_part,idx_corner_add_part))\n",
    "                w_no_use = np.array(p_no_corner_part)\n",
    "                w_no_use[idx_no_corner_choice] = 0.\n",
    "                l = np.amax(w_no_use)\n",
    "            else:\n",
    "                idx_corner = idx_corner_part\n",
    "                l = 0.\n",
    "            #print idx_corner\n",
    "            r = np.zeros(n)\n",
    "            r[idx_corner] = 1.\n",
    "            #print r\n",
    "            s = np.amin(w_use[idx_corner])\n",
    "            #print \"s is\"\n",
    "            #print s\n",
    "            p = np.minimum(s,np.sum(w_use)/d-l)\n",
    "            #print p\n",
    "            #if p>1e-6:\n",
    "            p_all.append(p)\n",
    "            r_all.append(r)\n",
    "            w_next = w_use - p*r\n",
    "            w_use = w_next\n",
    "            #if p<=1e-7:\n",
    "                #print \"decompose is done with: \"\n",
    "                #if np.sum(w_use)>1e-6:\n",
    "                #    print np.sum(w_use)\n",
    "                #else:\n",
    "                #    print 0.\n",
    "                #print np.sum(w_use)\n",
    "        if count_num>3*n:\n",
    "            print \"too many steps for decomposition \"\n",
    "            print w_input\n",
    "            break\n",
    "        \n",
    "    #print '\\n'\n",
    "    return r_all,p_all\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def capping_alg_lift(w,n,k):\n",
    "    d = n-k\n",
    "    d_upper = 1.\n",
    "    w_lift = w*d\n",
    "    if np.all(w_lift<1./d_upper+1e-7):\n",
    "        #print \"no capping \"\n",
    "        w_lift[np.where(np.abs(w_lift)<1e-10)] = 1e-10\n",
    "        #print \"sum of the w_lift is:\"\n",
    "        #print np.sum(w_lift) ,\n",
    "        #print \"capping minimum value is:\"\n",
    "        #print np.amin(w_lift) ,\n",
    "        #print '\\n'\n",
    "        return w_lift\n",
    "    else:\n",
    "        idx_asd = np.argsort(w_lift)\n",
    "        idx_dsd = idx_asd[::-1]\n",
    "        #print idx_dsd\n",
    "        w_lift_dsd = w_lift[idx_dsd]\n",
    "        #print w_dsd\n",
    "    w_tilde = w_lift_dsd\n",
    "    i = 1\n",
    "    while np.max(w_tilde)>1./d_upper+1e-7:\n",
    "        w_tilde = np.zeros(n)\n",
    "        w_tilde[:i] = 1./d_upper\n",
    "        sum_remain = np.sum(w_lift_dsd[i:])\n",
    "        for j in range(i,n):\n",
    "            w_tilde[j] = (d-i)*w_lift_dsd[j]/sum_remain\n",
    "        i = i +1\n",
    "    #print i-1\n",
    "    #print w_tilde\n",
    "    w_return = np.zeros(n)\n",
    "    w_return[idx_dsd] = w_tilde\n",
    "    #let the minimum of w_return to be bigger than 1e-10\n",
    "    w_return[np.where(np.abs(w_return)<1e-10)] = 1e-10\n",
    "    #print \"sum of w_return is:\"\n",
    "    #print np.sum(w_return) ,\n",
    "    #print \"capping minimum value is:\"\n",
    "    #print np.amin(w_return) ,\n",
    "    #w_return = w_return/np.sum(w_return)\n",
    "    #print '\\n'\n",
    "    return w_return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def static_pca_online(n,k,eta,alpha,data_gen,T):\n",
    "    W_init = (1.*(n-k)/n)*np.eye(n)\n",
    "    W_cur = W_init\n",
    "    step_cost_static_pca = np.zeros(T)\n",
    "    exp_cost_static_pca = np.zeros(T)\n",
    "    print \"online pca starts: \"\n",
    "    for tt in range(T):\n",
    "        if tt%100 == 0:\n",
    "            print tt ,\n",
    "        #if tt <=2:\n",
    "        #    eta = np.sqrt(np.log(n*(2+1))/(2.+1))\n",
    "        #else:\n",
    "        #    eta = np.sqrt(np.log(n*(tt+1.))/(tt+1.))\n",
    "        #alpha = 1./(tt+1.)\n",
    "        if tt is 0:\n",
    "            eigvec_W_cur,eigval_W_cur,eigvec_W_cur_h = np.linalg.svd(W_cur)\n",
    "        else:\n",
    "            eigvec_W_cur = eigvec_W_hat\n",
    "            eigval_W_cur = eigval_W_hat_cap_lift\n",
    "        #print eigval_W_cur\n",
    "        #eigval_W_cur = eigval_W_cur/np.sum(eigval_W_cur)\n",
    "        #print eigval_W_cur\n",
    "        r_candidate,p_dist = mixture_decompose_lift(eigval_W_cur,n,k)\n",
    "        #print p_all\n",
    "        #print p_dist\n",
    "        #print p_dist\n",
    "        idx_pick = rnd.choice(len(p_dist),p = p_dist/np.sum(p_dist))\n",
    "        #print \"corner pick \"\n",
    "        #print idx_pick\n",
    "        r_corner = r_candidate[idx_pick]\n",
    "        if np.abs(np.sum(r_corner)-(n-k))>1e-6:\n",
    "            print \"wrong corner \"\n",
    "        #print \"corner look \"\n",
    "        #print r_corner\n",
    "        Mat_corner = np.dot(eigvec_W_cur,np.dot(np.diag(r_corner),eigvec_W_cur.T))\n",
    "        #print \"corner mat look \"\n",
    "        #print Mat_corner\n",
    "        Proj_use_mat = np.eye(n) - Mat_corner\n",
    "        #print \"proj mat look \"\n",
    "        #print Proj_use_mat\n",
    "        x_cur = data_gen[:,tt]\n",
    "        step_loss = (np.linalg.norm(x_cur-np.dot(Proj_use_mat,x_cur)))**2.\n",
    "        step_cost_static_pca[tt] = step_loss\n",
    "        exp_cost_static_pca[tt] = np.trace(np.dot(W_cur,np.outer(x_cur,x_cur)))\n",
    "        #print \"step loss \"\n",
    "        #print step_loss\n",
    "        #print \"W_cur is:\"\n",
    "        #print W_cur ,\n",
    "        if np.any(eigval_W_cur<0.):\n",
    "            print \"negative eigval of W_cur!!!\"\n",
    "            print \"the most negative value is \"\n",
    "            print np.amin(eigval_W_cur) ,\n",
    "        if np.any(np.iscomplex(W_cur)):\n",
    "            print \"W_cur is complex matrix!!!!!!!!!!!\"        \n",
    "            #break\n",
    "        if not np.all(np.isfinite(W_cur)):\n",
    "            print \"W_cur is not finite!\"\n",
    "            scipy.io.savemat('/Users/liudingyi/Documents/online_adaptive_PCA/experiment/W_cur.mat',\n",
    "                     mdict={'W_cur': W_cur})            \n",
    "        logm_W_cur_cap = sp.linalg.logm(W_cur) - np.log(n-k)*np.eye(n)\n",
    "        if np.any(np.iscomplex(logm_W_cur_cap)):\n",
    "            print \"logm_W_cur_cap is complex matrix !\"\n",
    "            scipy.io.savemat('/Users/liudingyi/Documents/online_adaptive_PCA/experiment/W_cur.mat',\n",
    "                     mdict={'W_cur': W_cur})\n",
    "        W_hat = sp.linalg.expm(logm_W_cur_cap-eta*np.outer(x_cur,x_cur))\n",
    "        if np.any(np.iscomplex(W_hat)):\n",
    "            print \"W_hat is complex matrix!!!!!!!!!!!\"\n",
    "            break\n",
    "        if not np.all(np.isfinite(W_hat)):\n",
    "            print \"W_hat is not finite!\"\n",
    "            scipy.io.savemat('/Users/liudingyi/Documents/online_adaptive_PCA/experiment/W_hat.mat',\n",
    "                     mdict={'W_hat': W_hat})    \n",
    "            break\n",
    "        #if tt is 0:\n",
    "        #    print \"first time \"\n",
    "        #    C_sum = np.outer(x_cur,x_cur)\n",
    "        #    #C_sum = (C_sum + C_sum.T)/2.\n",
    "        #else:\n",
    "        #    C_sum = C_sum + np.outer(x_cur,x_cur)\n",
    "        #    #C_sum = (C_sum + C_sum.T)/2.\n",
    "        #print C_sum\n",
    "        #W_hat = sp.linalg.expm(-eta*C_sum)\n",
    "        W_hat_svd = (n-k)*W_hat/np.trace(W_hat)\n",
    "        #print \"W_hat \"\n",
    "        #print W_hat\n",
    "        #W_hat_svd = (n-k)*W_hat\n",
    "        \n",
    "        #W_hat_svd[np.where( np.abs(W_hat_svd) <=1e-10)] = 0.\n",
    "        W_hat_svd = (W_hat_svd + W_hat_svd.T)/2.\n",
    "        #if not np.all(np.isfinite(W_hat_svd)):\n",
    "        #    print \"W_hat_svd is not finite!\"\n",
    "        #scipy.io.savemat('/Users/liudingyi/Documents/online_adaptive_PCA/experiment/W_hat_svd.mat',\n",
    "        #                 mdict={'W_hat_svd': W_hat_svd})   \n",
    "\n",
    "        #eigvec_W_hat, eigval_W_hat_svd,eigvec_W_hat_h = np.linalg.svd(W_hat_svd)\n",
    "        W_hat_svd_off_1 = W_hat_svd + np.eye(n)\n",
    "        eigvec_W_hat, eigval_W_hat_svd_off1,eigvec_W_hat_h = sp.linalg.svd(W_hat_svd_off_1)\n",
    "        \n",
    "        eigval_W_hat_svd = np.abs(eigval_W_hat_svd_off1 - 1.)\n",
    "        #print \"eigvec_W_hat is: \"\n",
    "        #print eigvec_W_hat ,\n",
    "        eigval_W_hat = eigval_W_hat_svd/(n-k)\n",
    "        #print \"eigval_W_hat is: \"\n",
    "        #print eigval_W_hat ,\n",
    "        #print \"eigval_W_hat \"\n",
    "        #print eigval_W_hat\n",
    "        eigval_W_hat = (1-alpha)*eigval_W_hat + alpha/n \n",
    "        eigval_W_hat = eigval_W_hat/np.sum(eigval_W_hat) #make sure sum is 1.\n",
    "        \n",
    "        eigval_W_hat_cap_lift = capping_alg_lift(eigval_W_hat,n,k)\n",
    "        #print \"capping result is: \"\n",
    "        #print eigval_W_hat_cap_lift ,\n",
    "        #eigval_W_hat_cap = eigval_W_hat_cap/np.sum(eigval_W_hat_cap) #make sure sum is 1\n",
    "        if not np.all(eigval_W_hat_cap_lift<=1.+1e-6):\n",
    "            print \"wrong capping\"\n",
    "            #print 1./(n-k)\n",
    "            #print eigval_W_hat_cap\n",
    "        #print \"cap W_hat eigval \"\n",
    "        #print eigval_W_hat_cap\n",
    "        W_next = np.dot(eigvec_W_hat,np.dot(np.diag(eigval_W_hat_cap_lift),eigvec_W_hat.T))\n",
    "        #print \"W next \"\n",
    "        #print W_next\n",
    "        W_cur = W_next\n",
    "    print \"online pca done \"\n",
    "    return np.cumsum(step_cost_static_pca),np.cumsum(exp_cost_static_pca)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n is \n",
      "256\n",
      "k is \n",
      "2\n",
      "D is \n",
      "1.9921670751\n",
      "L is \n",
      "227.430957349\n",
      "static pca stepsize is \n",
      "0.256287229045\n",
      "adaptive pca stepsize is \n",
      "0.124302962308\n",
      "alpha is \n",
      "3.11964785415e-06\n"
     ]
    }
   ],
   "source": [
    "# determine stepsize, since k<=n/2, we can use D = (n-k)log(n/(n-k))\n",
    "print \"n is \"\n",
    "print n\n",
    "print \"k is \"\n",
    "print k\n",
    "D_upper = (n-k)*np.log(n*1./(n-k))\n",
    "D_upper_static = k*np.log(n*1./k)\n",
    "#D_upper = (n-k)*np.log(n*(1+(n-k)*T))+1.\n",
    "print \"D is \"\n",
    "print D_upper\n",
    "L_upper = batch_cost_step_sum[-1]\n",
    "print \"L is \"\n",
    "print L_upper\n",
    "eta_static = np.log(1+np.sqrt(2.*D_upper_static/L_upper))\n",
    "print \"static pca stepsize is \"\n",
    "print eta_static\n",
    "eta_static = 5.\n",
    "eta_adaptive = np.log(1+np.sqrt(2.*D_upper/L_upper))\n",
    "print \"adaptive pca stepsize is \"\n",
    "print eta_adaptive\n",
    "alpha = 1./(1+T*(n-k))\n",
    "print \"alpha is \"\n",
    "print alpha\n",
    "alpha = 0.0001\n",
    "#print alpha\n",
    "eta_static = 5.\n",
    "eta_adaptive = 5."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 600 700 800 900 1000 1100 1200 online pca done \n",
      "done\n"
     ]
    }
   ],
   "source": [
    "trial = 20\n",
    "num_comp = 2\n",
    "cumsum_cost_pca = np.zeros((num_comp,trial,T))\n",
    "for tr_i in range(trial):\n",
    "    #print tr_i ,\n",
    "    cumsum_cost_pca[0,tr_i,:], exp_cost_static_pca = static_pca_online(n,k,eta_static,0,data_face,T)\n",
    "    cumsum_cost_pca[1,tr_i,:], exp_cost_adaptive_pca = static_pca_online(n,k,eta_adaptive,alpha,data_face,T)\n",
    "print \"done\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plot_total_loss(plot_list,T_list,Loss_list):\n",
    "    fig,ax = plt.subplots(1,1,sharex=True,figsize=(5,5),squeeze=False)\n",
    "    #colors = ['b:','g','r','k','c', 'm','y','orange']\n",
    "    colors = ['b:','g--','r<','ko', 'm','y','orange']\n",
    "    #colors = ['b','g','r','k', 'm','y','orange']\n",
    "    #markers = ['s','o','^','>','*']\n",
    "    labels = ['Static PCA', 'Adaptive PCA',\n",
    "              r'$A-OGD(\\beta=0.5)$',r'$A-OGD(\\beta=2/3)$',\n",
    "              #'OCO-2016-plus(beta=0.5)','OCO-2016-plus(beta=2/3)', \n",
    "              #'OCO-2011','OCO-2011-plus']\n",
    "              'OGD','Our-Strong']\n",
    "    titles = ['Total Loss Comparison']\n",
    "    #plot_list = [6,7]\n",
    "    #for k in range(m):\n",
    "    ax = ax.flatten()\n",
    "    for conf_i in plot_list:\n",
    "        ax[0].plot(T_list,Loss_list[conf_i,:,:].mean(axis=0),colors[conf_i],\\\n",
    "                       label = labels[conf_i],linewidth = 4,markersize=10)\n",
    "    ax[0].legend(loc = 2)   \n",
    "    plt.xlabel('Time Step',fontsize = 14, fontweight='bold')\n",
    "    plt.ylabel('Total Loss',fontsize = 14, fontweight='bold')\n",
    "    #plt.savefig('doubly_matrix_clip_constrain.pdf',bbox_inches='tight',transparent=True,type ='pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVYAAAFECAYAAAB8sRYTAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzs3XmczdX/wPHXe8aMYSxh7DvZt4QksieypVCKIlIKlX7S\nHt+SVCoi0p6yE1lTIRTVSJEtNHYxjLLOGDPn98e5s1yzXTN3m5n38/G4j7mf8/nc+3mb5e1zz+ec\n9xFjDEoppdwnwNcBKKVUTqOJVSml3EwTq1JKuZkmVqWUcjNNrEop5WaaWJVSys00sSqllJtpYlVK\nKTfTxKqUUm6Wx9cBeEJYWJipVKmSr8NQSuUwmzdvPmmMKZ7RcTkysVaqVInw8HBfh6GUymFE5IAr\nx2lXgFJKuZkmVqWUcjNNrEop5WY5so81NbGxsRw+fJjo6Ghfh6IyISQkhHLlyhEUFOTrUJTKUK5J\nrIcPH6ZgwYJUqlQJEfF1OOoqGGM4deoUhw8fpnLlyr4OR6kM5ZqugOjoaIoVK6ZJNRsSEYoVK6af\nNlS2kWsSK6BJNRvTn53KTnJVYlVKKW/QxOpF8+bNo0aNGuTNm5cSJUrQtm1b4uPjAXjvvfcYPXq0\nS++zY8cORo8ezdq1axPb+vfvj4hc1cSI1q1bIyKICCEhIVx//fWsXr06cf/mzZvp2LEjhQoVolCh\nQrRq1YqdO3cm7p8yZUri63fv3u3yeZXK6TSxesnJkyfp27cvwcHBTJs2jVGjRgH2xgzYxDpmzBiX\n3mvHjh2MGTPGKbEOGTKEWbNmUbVq1auObfr06bzyyits27aNO+64g7Nnz7J9+3ZatmzJ6tWrGTJk\nCG+++SalSpViz549ia+bM2cOAQH2V2ju3LlXfV6lcixjTI57NGrUyFxpx44dTtvg/Hj/fefjw8NT\nHhMe7nzM++8n7cvIzz//bABz2223mdOnTzvtu//++w2Q+GjVqpU5ceKEue6660xoaKgJDQ01LVq0\nMH/++aeJiIhwOhYwa9asSXyPX3/91RhjzOeff25q165tQkJCTLVq1czff/+dIqZWrVoZwERGRhpj\njLnhhhsS36Nv374GMOPGjXN6TVxcnDHGmCNHjpiAgABz9913mzJlypg6depk/E3Ioit/hkp5GxBu\nXMhBesXqJbVq1SIsLIzly5dTrFgxGjduzIcffgjYq81y5coBMGvWLF588UUCAgK44447mDhxIk8/\n/TR//PEHjz/+OMWLF+fxxx8H4M4772TWrFnUrl3b6Vw//PAD9913H5cvX2bSpEn06tWLy5cvpxlb\nVFQUW7ZsYffu3QQEBFCuXDk2b94MQMeOHZ2OTbhCnTdvHvHx8fTq1Ys77riD7du3s2PHDvd8s5TK\n5nLNOFZfK1iwID/++CMTJkxg5cqVbN68mQcffJCyZcvSqVMnChcuzOHDh7n77rsBOHr0KCtXrmTj\nxo2J3QXbtm0jNDSU5s2b884771C3bt3E45NbunQpAG+99RadO3fOMLYaNWoAkCdPHl555RVKlSqV\n4V34uXPnEhwcTM2aNblw4QKTJ09mzpw5LndnKOVN8fHw5ptQujT06+f58+kVq5fExsZSrVo13n//\nfQ4cOMCLL74IwJ9//gmkHE40adIkfvrpJx5//HFWrVpFuXLlEsdxunvo0YIFC1i/fj1HjhzhmWee\nAaBRo0YArFq1yunY+Ph4Dh06xMaNG7l06RJ16tShn+M3VftZlb8xBn74AVq2hFGjYNgwOHLE8+fN\ntVesjovANDVqlPExgwfbhyu2b9/OPffcw913303FihVZt24dAPXq1QOgSJEigL2J1aRJk8TXnT59\nmnXr1nH48GEKFy7sdOz69euZPXs23bt3dzpXly5dePPNNxkxYgRHjx7lwIED3H///VSrVi3V2Fq2\nbElYWJhT26hRo1iwYAEvvPACp0+fpkqVKqxdu5a77rqLvXv3YozhmWee4YYbbgDgo48+YunSpWzd\nupX69eu79k1RysMefBA++ihp+7//4KGHYMkS8OjQaFc6YrPbw5WbV9527Ngx06NHD1O6dGkTHBxs\nypUrZ0aPHp24f/78+aZEiRIGMAMHDjSHDx82TZo0Mfny5TMDBgwwdevWNYULFzbGGBMTE2PatWtn\ngoKCDGAOHTqU6s2rWrVqmbx585oqVaq4dPPqSuHh4aZDhw6JN9CaN29utm/fbm644QYjIubEiROJ\nx86ZM8cA5rnnnnPnt82Jr3+GKnu5cMGY2283JjQ05Y3oiIjMvScu3rwSk9FlWTbUuHFjc+V4zp07\nd1KrVi0fRaTcQX+GKjNiYmDdOhg4EM6dg5UrwfFB66qJyGZjTOOMjtM+VqVUjpY3L1SvDuPHw/79\nmU+qVyPX9rEqpXKmH3+0/ac33ZTUVrGifXiLXrEqpXKEiAj4v/+DFi2gXTuYP993sWhiVUrlCAsX\nwoQJ9nl0NPTqZT/+++I2kiZWpVSO0K5dyrYDB+zkAG/TxKqUyhHq14eE4dgiMHYsvPceBAZ6PxZN\nrF7maqm9Ll26ICLs378/0+e6cOECo0eP5tNPP01s+/TTTxER3nzzzUy/b3L79+9P/PeICEWLFuXu\nu+/m1KlTicdMmTKFWrVqkTdvXsqUKcPDDz/s9B5NmjRBRGjWrJlbYlK5U0AAPPkkvPEG7NoFzz7r\nw1h8d+rcyZul9i5cuMCYMWOcEmurVq2YNWsWXbt2deu5GjZsyMyZM2nTpg1z5szhqaeeAuCll15i\n6NChxMXFMWHCBJ544gm2bt2a+Lq///6b8PBwAgIC+Pnnnzl48KBb41I525X9p08/bW9gVa/um3gS\nuTKLILs9XCobOBqXH+FHwlO835XHuCK9UnvR0dGmb9++pkCBAqZjx47m5ptvNoCJiIhIs4SgMcZ8\n8sknBjD33nuvadCggSlWrJh54403jDHGVKxY0am84EsvvZR4/BtvvGGmTJliALNgwQJjjDHLli0z\ngJkwYYKJiYkxTz75pClTpowpXLiw6dmzp9NMqwQJZQw7d+6c+H0GTJ06dcy5c+dMSEiICQ4ONgcO\nHEh8TULpQWOMGTdunAHMiBEjEuNKi868Ugni4415+WVjGjY05tlnjVm71piYGM+fF38rGygik0Tk\nuIgYEVnqaOvv2L7yUcmxf/8V7b97K15PSK/U3rRp0/jiiy+45ZZbaNu2LT/99FPi69IqIZjcmjVr\nGDJkCKVKlWLkyJH88ccfvPrqq4AtWThr1ix69uzp9JrevXuTJ08e5jvGpcybN4/AwED69OnDuHHj\nmDBhAl27duXxxx9nxYoVKT7CJxcbG0tkZCSLFi0CoEKFCmzfvp3o6Ghq1apFhQoVnP49CebMmUPR\nokV55ZVXKFKkiBZyURmKiYG77oIXXoAtW+DVV6F1a7jzTl9HlsTbEwRmA8OTbf8A9EkWy0fAaSB5\n/Zl1wFTH89OeDtCT0iu1l7AawBtvvEHVqlX5+uuv2bBhAwAxMTGplhBM7oEHHuChhx4iT548DBo0\niB9++IF77rkHgBIlSiSWF0w+1TcsLIxbb72VpUuXcu7cOb7++mvatm1L6dKlE0sPvv/++4nHf/vt\nt2n+21atWkWJEiUAKFu2LK+++iqxsbHpfj/27NnD77//zu23387x48dp2bIlixcvJiIiQpe5Vml6\n7jmYN8+5LTjYJlp/4bXEaowZ7rgSHZ6sLQKIABCRnkAw8LExJvlfZASwzBhz1luxekJCqT1jDHXq\n1Elsnzt3rlMN04TEmfAVkkoIPvHEE3Tq1IkHHniAs2edvx2pvc6V8oJ9+/Zl2bJljBo1iqioKPr2\n7Zu4L0+ePCxdupRAx23V+HTGrTRt2pSxY8dStGhRateuTd68eTl//jwhISHs3LmTw4cPJxbzjo+P\nJyAggDlz5gCwaNGixCvdhO9JwtI1Sl3prrvg0iWYOxeOH4ciRexzb0xVdZU/TWl9CIgHpl/Rfh9w\nv4hEAs8YYz5K8UpARAYDgwGnj51pMS9lbdTw1b5+3rx5GJN2qb02bdqwaNEinnrqKZo1a8amTZtS\nvEdqJQQTfPLJJ1SoUIFJkyYB9iZVoUKFCAgIYO/evXz55Ze0aNEixXt269aNAgUKMHXqVPLnz88d\nd9wB2FEJ4eHhfPbZZ7Rv354dO3YQERFBhw4dUv33hYWF0e6KgYShoaGMGjWKMWPG0L59e4YNG0ZM\nTAwLFy5kw4YNzJ07l9DQUL744ovE1/Tt25c5c+ZoYlVpatLEPt56Cz7/HJo3B0etdv/hSkesux5A\nJeyNlKVXtFfFJtVlV7Q/B/QE7gEOApeByhmdxx/LBmZUai/h5lWhQoVMhw4dzE033ZR48yq9EoIJ\nN6P69euX4uaVMcaMGjXKhIaGGsDMmDHD6eZVgn79+hnA9OnTJ7EtJibGjBw50pQrV87ky5fP1K5d\n20ycODHFv+vKm1epeffdd03NmjVNUFCQKVGihBk0aFDiTa4uXbo4HdupUycDmD179qR4H1//DJXv\nHD1qb1j5Gi7evPKXxPq6o71LOq+d4Djm1ozO44+J1VNSS5Q5VU79Gar07dtnTJEixjRqZMycOcbE\nxvouFlcTqzdHBXQG7nJslheRQSJSTUSCgf7YK9LlyY6vLyJLRORRERmO7RK4CGxDKZUrfPyx/dh/\n+jRs3mz7Vxs0gHTWxvQL3uxjHQm0cjyvD3wADAAaAcWBF4wxye+ORAKBwBggP7ADeM4Yc9RrEWcD\n/fv3p3///r4OQym3++YbW5z6Sh07Qh5/ujuUCm+OCmidzu7ZqRx/DLjNzTG4fSE+5R3GZO1mo8p+\nOnSA9evh7bdh0SJbTKVXLxg3zteRZczP8777hISEcOrUKYoVK6bJNZsxxnDq1ClCQkJ8HYryMGOS\nFvkTsbVVW7SADRvsaqtPP+2boipXK9ck1nLlynH48GEiIyN9HYrKhJCQkMRxsCpnunjRDp3q18+u\npJo/f9K+m26yCTa7yDWJNSgoSGfzKOXHPvzQTlHdsgVee83OpBo61O4LyGblorJZuEqpnGjLFnj+\n+aTtEydskersShOrUsrnKlWCAgWStvPls+X/sitNrEopnytSBKYnm8z+0ktQsqTv4smqXNPHqpTy\nH+fPQ2ioc1vnznD//Xbev6NOeraliVUp5VXHjkG9etC9O4wa5Vzt/6OPssdwqoxoV4BSymv27YNb\nb4VTp+x01Vq1ku78Q85IqqCJVSnlJcbAAw9A8hrt8fFQtarvYvIUTaxKKa8QsfVTixVLamvZEoYP\nT/s12ZUmVqWUx1y65LxdsSLMnm0H/N92GyxenHM+/ienN6+UUh7xxhs2afbpA6VLJ7W3bw+rV9vp\nq/5epSqz9IpVKeV2Z8/aaalPPgllykD9+rBwYdL+Vq1yblIFTaxKKQ8YNw6iopK2t22DsmV9F4+3\naWJVSrldw4bO2/feC02b+iYWX9DEqpRyu169IGEl9UKFYMoU38bjbZpYlVJZcvasTaSnTzu3v/su\nVKliawBcsVp7jpeDu4+VUt4wbRrMn2/v/E+alNR+zTWwfTvkxoUf9IpVKZVpZ88mJdMpU+CPP+Df\nf5P258akCppYlVJZcO+9cPiwfR4fbytUnT/v25j8gSZWpVSmDRnivN2nT+4aVpUWTaxKKZfExMBj\nj8Gffya1deoEDz9sn197rV2nyl9dirvEhoMbvHIuTaxKKZf83//Z/tQ//nBuf/NNu6rq+vV2aJU/\n2nNqD/Wm1qPd5+04cuaIx8/ntcQqIpNE5LiIGBFZmqx9v6Mt4fF7sn3NRWSriMSIyG8icr234lVK\nJdmxAyZPTnqeXGioHRlQqpT348rI7pO7af95e6pPrs5fp/7iUtwlxv843uPn9fYV6+w02tcBfRyP\nUQAiEgIsAAoCTwAlgfkikgNr4Sjl38Yny0Xbt8M339j6qv7MGEPfr/ryfcT3Tu3TN0/n6NmjHj23\n1xKrMWY48HYauyOAZcaY2caYbxxtnbDJ9D1jzHvAR0BloLWnY1VKJTlwAL78Mml78WJYtMjWV/Vn\nPxz4gfCj4Snabyp/E0EBQR49t7/0sd4HnBGREyIy0NFW2fE1oUPEMaiDKqm9gYgMFpFwEQmPjIz0\nYKhK5S758sHTTyd91C9QAN5O6xLJDxhjWLl3Jd1nd0+x7+U2L7Oq3yqKhxb3aAz+MPPqA2A3EAy8\nBrwvIqtTOS7d/x+NMdOB6QCNGzf28w8pSvm/qCgoWhRKlIBXXrFLUn/9NeTP778D/yNOR3D7nNvZ\nenxrin1L+iyhS/UuXonD54nVGDM24bmINAJGANWx3QMA5RxfE0bH/e296JTKfX780d7lP3oUIiOT\nKvwHBcGdd/o2towUCC6QalJtV7kdnat19locXkusItIZqOvYLC8ig4BfgVeAlUAgtkvgIrANiAJO\nAENE5CwwENgPrPVWzErlNjEx0Lu3Tapgh1Zdn43G4hQPLU6J0BKcOH8isa1t5bZ83uNzxIudwt7s\nYx2J/agPUB/bBXAbNqGOcew7APQwxhw1xkQDvYBzwERsku1ljInzYsxK5SqzZiUlVYDvv0/7WH9V\nK6wWADdXuJlNAzfx/X3fU6ZgGa/GIMbfx0xkQuPGjU14eMq7gUqp9DVrBps2JW2XKAHHj/sunoz8\nePBH8gXl4/rSSZfVs/+cTeG8hel4bUe3X6WKyGZjTOOMjvOXUQFKKT/w1VfQrp19HhQEP/3k23jS\nEnM5hmnh02jxSQu6zurqNJvq7rp306laJ69+9L+Sz29eKaV84+RJ+OADOHXKTksFO6Tqm29g7Fi7\nv2pV38aYmh2RO7hz7p3sOrkLgKNnj9J1VlfW3L+GwiH+UVFbuwKUyoWOHIEGDWxSDQmBc+eS7v4n\nMMa/JgHsi9pHnwV9+PXor6nuH3HjCCbcOsGjMWhXgFIqTdWr26QKEB0Ne/emPMafkirAA18/kGpS\nDQoI4okbn+CVtq/4IKrUaVeAUrnMjh1w4YJz27ffQo0avonHFQf+PcC6A+tStDcs1ZCv+3xNuULl\nUnmV7+gVq1K5TIUK8L//OZf4a9vWd/Fk5PCZw/Se3ztF+5jWY9g4cKPfJVXQK1alcp0CBWxB6kcf\ntUWqixWD2rV9HVXaAiWQzUc3O7W91eEtnmj2hI8iypgmVqVyieho5zn+RYvC3Lm+i8dVpQuWpuO1\nHVm2ZxkADUo2YFjTYT6OKn3aFaBULvDbb3bo1Nq1vo4kfQf/O8jxcylnJAy4bgAATcs2ZfHdi8kT\n4N/XhJpYlcrBTp+G7t2hUSM7VbV/fzhzxtdRpc4YQ/9F/fly25esP7Cec5fOJe7rWqMrS/osYePA\njVS8pqIPo3SNf6d9pVSWPPecLfWX4MABGDoUPvvM/4ZTLf1rKWv2r2HN/jWJbavvW02bym0IDgz2\nWsk/d9ArVqVysDx5bKHq5A4fTv1YX/n+7+9p93k7us3ulmJfy4otfRBR1mliVSoHmzQJjh1LWgjw\n2Wdh6VLfX63Gm3gm/TyJVp+2ov2M9qyOSFnbfk7POQQGZM8l7rQrQKkc6PJle7UKULgwPPKIHV7l\nL8ZvGM+zq59Nc/+wG4bRu07KsavZhV6xKpWDnDwJw4bBgAHO7b6+Qk0uNi42zSWom5VrxoLeC5jY\ncaKXo3IvvWJVKgfYtg0GDYJffklq698/qQSgP4kzcXSt0ZUvtn6R2FYzrCZvdXiLTtU6+TAy99Er\nVqWyucuX4Z57nJMqwJAhcPGib2JKsOvkLmZum+nUFpInJHFcKkCTMk3Y8ciOHJNUQa9Ylcr2Ll+G\nkSNt5f+NG+H33237P//A9u3QOMMid54RczmG5h83xxhDtxrdKBBcIHFf60qtqVi4IgESwPJ7l/u0\nKLUn6BWrUtlcSAjcdx+8956t+D9ihO0G+OUX3yVVgMdXPk7UxShOR59m+ubpTvsCJICpnafyy4O/\nEJY/zEcReo4WulZKuV340XCafNAkcbtEaAlm9JhBh6odfBhV1mmha6VyuMuX7fLU/mTxrsVcN+06\np6QKcOL8CeoUr+OjqLxPE6tS2dCxY3DLLdCwIdxxh+8X/ftm7zfUmFyD2+fczh/HU2b7IY2HULZQ\nWR9E5huaWJXKZv75Bzp2tJWqjLErqzZvbodb+UL40XA6z+zMX6f+SnV/m0pteOvWt7wclW95LbGK\nyCQROS4iRkSWOtqqicgaETklImdF5FsRqZrsNfsdxyc8fvdWvEr5q6JF4fnnndsqVrTTVX3hw98+\nJM7EpWhvW7ktH3f7mFX9VhGSJySVV+Zc3h5uNRsYnmy7LDa5vwRUB4YBHwJtkh2zDpjqeH7aCzEq\n5deCg6FevaTtpk3tVWvp0p4/tzGGyAuRlAgtkdj2fMvnWbN/TeIVa/H8xZnXax6tKrXyfEB+ymuJ\n1RgzXEQq4ZxYfzLGJH73ReRe4Moe7ghgmTHmrMeDVMpPHTwIJ04kDZ+69loICrJdAMuWQf78no/h\nxPkTDFg8gHUH1nF61OnEYtPlCpVjXf91tJ/RnqNnj/L3Y387jVnNjXzax2qMuZTwXEQaA0WxV6jJ\n3QecEZETIjLQm/Ep5WvGwFtvQc2atrZqgjx57IiA1au9k1QB7l90P8v3LOfcpXP88Y/zDaqSBUqy\n9v61LLtnWa5PquAnN69EpCbwNbAf2x2Q4AOgN3AvEA28LyKV03iPwSISLiLhkZGRHo5YKc+LioJb\nb4Unn7RTU7/7Do4cSdpfq5b3iqusO7COlXtXJm6vP7g+xTHF8hfjxnI3eicgP+dSYhWR/CJSQkTy\nOrY7i8gEEbkvqwGISG1gLXAJaGuMOZawzxgz1hgz3xgzE5gHBGL7YlMwxkw3xjQ2xjQuXrx4VsNS\nyueKFEmangoQHw9ffJH28Z707i/vOm1P+nmSbwLJJlztY/0QuAtoJiLXAEsAAyAixYwxb2f0BiLS\nGajr2CwvIoOA3cB8oBjwPNBURJoaY2aLSH1gLLASm1DvAy4C21z9xymVnYlA69Ywb57dzp8fypf3\nbgz/Rf/H+B/HM3/HfKf2YTf49yqpvuZqYm0EnDHG/CIiHzra9gHXAgOADBMrMBJIuFFVH/sxfwCQ\ncHtxXLJjZwOR2IQ6BsgP7ACeM8YcdTFmpbK9hMRapoyt/N+woXfOeynuEpN+nsTL617mTIzz6oNh\n+cN4uPHD3gkkm3I1sZYF9jqe1wN2GmPqiMjfQCVX3sAY0zqNXZ+mcfwx4DYX41MqR+rWDSpUgM6d\nvdefunjXYgYvHcyJ8ydS3T+502TyBeVLdZ+yXL15FQckjPCtTtLH8f+AnFXvSykf2b3bTlNdscL2\npwKUKwddungvqZ68cJK75t+ValItlLcQH3T9gLvq3uWdYLIxVxPrPqCaiGwHCgGbHe1lAP1orlQW\nnT8P999v7/zfdhvUreu8bLW3GGMY03oMXat3pVi+YoAt8fdY08f4e/jfDLreR/NmsxlXuwLewX5k\nr4Wd/TRDROoCxYFvPROaUrnDv/9Cq1awdWtS286dcOGCd84fFx9H1MUoiocWp3hocUa1GJXY/uKa\nF+lZuycNS3upczeHcCmxGmM+F5FtQDVgvTHmHxEJBDqR1PeqlMqE9evh0CHntk6doLeHFyn9YusX\nTPx5IttPbOem8jfx3X3fOe0PDAhkbLuxng0ih3J5SqsxZguwBcAxnrUosMEYc95DsSmVK3Ttaqes\nfvopvP22HVY1cyYEeHD6zsxtM+n3Vb/E7e8jvmfXyV3UDKvpuZPmIq5OEBguIstF5HoRKQ/8BfwO\nHBERnWqhVBYVKABDh9ppqj/+CNdc47lzxZt4+i7sm6J9Wvg0z500l3H1/8Q+QDtsQn0QKI8dDVAI\nW5lKKeWiEyfggQfs+NS4K6rtFSgAhQp59vzrD6zHkHJJprj4lKX/VOa42hVwLXDQGHPOcYV6Crgd\nWAZc76nglMppvv3WLlV98iR88omtUvXUUzBggC2s4mn/Rv/LU989laI9/sX4HLdSqi+5esVaEDtm\nFew41nBjzI/YG1eFPRGYUjlRVJRNqgn27oUPP/RsfyrYYVTv/vwutabU4pcjvzjtm3LbFE2qbubq\n/5HHgdoiMgrbDTDX0V4Ue/WqlHJBu3bO2zfeCIsWeT6xLt69mOErh6dob1S6EYMbDfbsyXMhV3+c\ny7Azr151bC8VkSJAOewcfqWUC8LCoEYN+3zkSDvUqmRJz5+3c7XOTlX/AcoWLMusO2clFqxW7uNq\nYh0JvAt8Aww1xqzDjmldAHzsodiUyva2b7fFqpN7+mlYuRJef907/aoAQYFB3Fc/qcrnk82eZMej\nO6hWrJp3AshlxFz5U88BGjdubMLDw30dhsrlIiJs5f+E6v933gmBgd45tzGGC7EXCA0OTWzbdXIX\nXWZ2YXbP2TQu09g7geQwIrLZGJPhN8/lnh0RqSMis0Rkj+MxU0SuXJ9KKYUtUN2yJVy6ZKeq3nUX\ndOjg+fNejL3I0r+W0mBaA1p+2pLL8ZcT99UMq8lfw/7SpOoFLn0QEZEGwAZsXdSE24dVgK4i0twY\nszXNFyuVy0RE2Ln/Z5zLmNK+vefOuefUHoauGMqqfauc2qf8MoXHbnwscTtA/GI1phzP1e/yGCAU\nOItdPWCJ43moY59SyqFYMRg7FmrXTmq75Ra7dpUnxJt4GkxrkCKpAjy/5nmOnDmSyquUJ7maWG8G\nzgC1jDHdjTHdgdrY5Hqzp4JTKjsqVMhOT/3zT7uK6tNP2yWqg4M9c74Zf8zg4uWLqe5rUaEFJy+c\nTHWf8hxX70kWAPZesdDfURE5jJ2VpVSudvq0nY4aFJTUJmK7BNq08ey5l+5ZmqLt9pq383jTx2lV\nqVUqr1Ce5uoV6yGghogME5Ewx2M4UNOxT6lc68ABu0z1tdfClCl2qeoEnhz4v+fUHp79/tkUC/19\n2v1TvrrrK02qPuTqj32e49h3sLOwjpO0gOAcD8SlVLawfj00aAC//mpL/w0dCpUq2ULVnrZm/xrG\nbRjn1BaWP4x+Dfql8QrlLa4m1v8Ba7EjApI/1gIveyIwpbKDnTvhv/+c22rUgOrVPX/ugQ0H0qBk\nA6e2N26KPyETAAAgAElEQVR5Q+/8+wGXfgLGmIvGmLZAB+A5x6ODMaadMSbakwEq5c8GD4ZByZaB\n6tTJLlPtjYkAgQGBvNPxHQAKBBdgYseJ9L+uv+dPrDKU6ZlXIhIAPA1gjHk1g8O9SmdeKW+6eBGa\nNYObboLJkz3Tr3op7hJf7fyKDlU7UCRfEad9K/asoHmF5hTK6+FCrsrlmVdZSax5gYtAvDHGr6o4\naGJVnnL4MOTLZ8eqJhcVBUWKuHeZ6l0ndxF+NJz1B9Yzf+d8oi5GUa9EPVb2XUmZgmXcdyLlMrdP\naU3vXC4dJDJJRI6LiBGRpcnam4vIVhGJEZHfROR6V/Yp5QtDh0KJEvbq9JVXYP9+2160qPuS6umL\np2n3eTtqTalFv6/6Mf236URdjAJg24lttPi4BXujdA1Pf+btXu7ZyTdEJARbIasg8ARQEpgvIoHp\n7fNuyEpZmzbB4sUQHw8bN8ILL6RcXdUdes7ryeqI1WnuP3TmUIpi1cq/eC2xGmOGkzREK0EnbMJ8\nzxjzHvARUBloncE+pbzu88+dt6+7Dlq0cO85NhzckGZSLZqvKA83epitD2/lnnr3uPfEyq3S7RsV\nkb/S2+2G81d2fE2YzHzY8bUK9ko1rX3fu+HcSl2VsWNttf9jjvmHI0a4t0813sTz5KqUBQWebv40\nLSq04JaqtxAc6KF5scqtMrrpdC1gcE8SdUV650k3BhEZDAwGqFChgjtjUgqwN6fefx+6dbNDrPqm\nXEE6S77a+VWKj/iL715Mtxrd3Hsi5XEZJdafIJV1ct0nwvG1nONrWcfXv7FLa6e1LwVjzHRgOthR\nAe4NU+U2Fy/CxInw6KNQsGBSe9eusHw5dOzo3qtVgDtq3UHf+n35YusXgF1ORZNq9pRuYjXGuK0H\nSUQ6A3Udm+VFZBDwM3ACGCIiZ4GBwH7sjK6gdPYp5THx8bbE39Sp8M47MHq0vUJNWEalUyfPnFdE\n+KDrB+yN2su+qH1M7DjRMydSHue1pVlEZC1wZVWIAdgr0ClADWA78KAxJtzxmpZp7UuPjmNVmbVv\nn632v3mzc/urr8Izz7j3XLFxsQQFBqVo/+fcP0RfjqbSNZXce0KVZa6OY/XawH5jTOt0dtdL4zXr\n0tqnlCcULOhcnQqgQgUYMsR954iLj2P65um8ufFNWlZsSfPyzWlevjk1w2oiIpQqUMp9J1M+4Vcz\nppTytRIl4PvvoXVr2L0bihe3IwGuuSZr7xt1MYolu5ew8+ROZv05i4P/HQTg79N/8+nvn1K3RF22\nDdmW9X+A8guaWJW6QqlStvL/iy/aR1YHmayJWMPtc27nTMyZVPcHSADvdno3aydRfkUTq8rVXnnF\nzqi67TZ7U6qyY2R1mTLw4YdZf/8LsRfo8EUHp9VSkwvJE8J7t71H60qts34y5Tc0sapc68ABeO01\nOH/erkkFMHMm9OnjvnPM3DYz1aQaHBjMvfXu5ZkWz1CtWDX3nVD5hTQTq4hccvE9jDEmr5viUcpr\nRo60STVBWBh07uy+9zfGMPmXySnaP7/9czpe25HiocXddzLlV9KrFZDnKh5KZTuPP+68/cILdoVV\ndxGRFH2na+5fQ78G/TSp5nDpJcWxXotCKR+46Sbo0QO++gratYNHHnH/OW6ueHPibKpetXtpX2ou\nkWZiNca84M1AlPKk3bshJAQqVnRuHzfO3qiaMCFpZpW7vd7+dYICgnj71iuLu6mc6qpmXolIeaAM\n4FQT1Rjzk5vjyhKdeaWSi4qCG2+EPXvs19697Q2qUm4chx91MYqus7pStmBZmpRpQpOyTWhWrhl5\n8+jth5zErTOvRKQE8BVwYyq7javvo5S3RUZCy5Y2qYIdWrVpk02w7kis/5z7h2nh03hn0zv8F2OX\na523Yx4Ax548prOocilXE+JrQDNPBqKUJ4SFQYECzm39+tnF/zLLGMN7v77H+B/Hc+hM6ksI9Kzd\nU5NqLubqCgK3Yq9ME2ZM7wBeAKIALWWu/EZUlB2fmkAE/ve/pO2bb7YrqWbFl9u+ZOiKoWkm1drF\na/NB1w+ydhKVrbmaWIsDu40x7zu2zxljxgKRQE+PRKbUVYqOth/xR450bu/Y0Y4AuO8+WLUqa0Oq\n4k08I74Zkeq+IiFFGN1qNBsHbuSakCwWF1DZmqtdAReAS8meVxaRMKAY0NETgSl1tT77zPal7t0L\nf/0F1avbdhFbWCUkJOvnWLFnBZEXIp3aKl9TmUeaPMJDjR6iYN6CabxS5SauJtYjQEIpit3AdcBx\nx/Yxdwel1NW6fDnpI78xMH48DB4MTZvaNnckVSCxKlWCFhVasH7Aeve8ucoxXO0K+AY4LiJ1gXex\n608lPLQsj/K5BQvg6NGk7Y8/hqJF3X+eIU2GMPvO2RQMtlemI25MvVtA5W6ZWkFARFoBTYGtxpiV\nbo8qi3Qca+5z+TL07w9ffmm377jDJtusiIuPY/yP4ykSUoQhTZwrXe+L2sdrG15jWpdpBAYEpvEO\nKqdxdRyrS1esIvKsiNyXsG2M+cEY8zoQJSIdshCnUpkSHQ0ffZS0nSeP7WMdNMh+7H/uuayfY8LG\nCTy3+jlmbJ2RYl/VolX5oNsHmlRVqly6YhWReGCTMeamK9o3Ak2MMX41QUCvWHM2Y+CWW+wNqb//\nTqqhmrBv926oWTNr5zh14RT1ptbj2LljCMKREUcoVaAU4u6lWVW24pYrVhEpIyJlHJvBIlI6oU1E\nqmFvaOlvmvKq776zSRWSviYQyVxSNcbw8+GfmfDTBLrP7k7Zt8py7Jy9L2swjFg1gguxF7IYucot\nMrrSTBgBbYCGwOFUjjmeSptSHhEZCQ8/nLT97bd27Grdumm/JiOnLpyix5werD+Y9t39AAkgNDg0\n8ydRuUpGfawJd/6TP7/y8VHqL1XK/S5fhpMnk7YXLEi5qurVemT5I+km1QYlGzDltilZO4nKVTK6\nYn3Q8fUDYB+2ZkCCC8AuY8wWTwSmFNhEumcP1Kplt0uXtutUDR9ut/v2hSZNMv/+209sZ+72uanu\nq3xNZfrV78fI5iMpEFwg1WOUSk26idUY8xGAiLQB9iRsK+UNly9D9+52fOqWZP99DxkCn3xil6R+\nN4ujqIMDg6kVVoudJ3cmtr1969u0qtiK60pdpzerVKa4dDffGNNXRPKJyENAwh2xX4EZxpgsfhAD\nEekPfJLKrsrAWiB5eeI/jDHXZfWcyv+NGgXLl0P+/BAfDwGOjqs8eWDhQlugOjg4a+eoVqwa3933\nHa0+bcXeqL282vZVHr/x8YxfqFQ6XB1uVQxYD9S4YtcuoKUx5lSWghCpjJ1wADbZfwScBsoDe4AD\nwFTH/tPGmG/Sez8dbpX9xcZCyZJw+rTdPnTI1k/NSpX/f6P/5Z1N73Dov0N81N35w9eh/w5x78J7\nWXbPMp3vr9Lk1kLX2PWvEgaxnHV8LehoexnI0mpBxpgIIAJARHoCwcDHxphYx0exCGCZMeZs2u+i\ncpK5c5OSKtiP/2+8kfnxqbFxsdz00U3sPLmTAAngjQ5vUDRf0pzX8oXL80P/H/Sjv3ILV2sFdAZi\nga7GmMLGmMJANyAO6OrmmB4C4oHpydruA86IyAkRGZjai0RksIiEi0h4ZGRkaoeobOSPP5y3z57N\n2qD/mdtmJvajxpt4Vu1bleIYTarKXVztCriErcda74r2bUB1Y4xbFvYRkarYj/4rjDGdHW3PYStq\nBWNHJZQBqjmuclOlXQE5w5YtMGYMLFkCu3ZBtWpX/x5RF6N4df2rvPfre1y8nHQ7oFSBUhx7Uguz\nqavj7q6AU0BVEWlgjPnDcYLrgGuxqwi4y0PYsbEJ/ak4CmrjOGcjYARQHUfXgcq5GjaERYtg/36o\nVOnqX3/07FHKvlU21X2f3f5ZlmJTKj2udgV8B4QA4SLyp4j8iR0VEAx8645ARCQY6A8cBJY72uqL\nyBIReVREhmO7BC4C29xxTuU/fv4Z5s2zc/2vdLVJ9eMtH1Ph7QppJtU3b3mTDlW1dpDyHFevWJ8D\n2gMlgdrJ2v9x7HOHO7BLwLxgjIl3tEVil9oeA+THrrX1nDHmaOpvobKjCRPg//7PjktdvdoO+r/p\nJjvv/2ot37OcgV+n2g0PwEfdPuKBhg9kIVqlMuZyPVYRKQkMAxLmufwKvGuM8btaAdrHmn1cvAgl\nSsC5c87tLVrAunVXn1wvxV3ilhm3sO7AOqf2IiFF+O2h36h0TaWsBaxyNbf0sYrIi8BhY8zHjgT6\nvLsCVArsx/8rk2pYGLz8cuauWIMDg5nfaz5NPmjCgf8OULZgWe6pdw9PNX+KsPxh7glaqQyke8Wa\nVh1Wf6dXrNmHMfDrrzbBzpgB5crBhg1Xt0ZVvIknLj6OoMCgxLatx7cSfjRcP/Yrt3L1ilUTq/Ib\nxsClS5D3Kgbv7T65m75f9eWeuvfwRLMnPBecUrh3uFVeESlPOgWtjTEH09qnVHLnz9tC1fPn26VU\nApKNSxFxPan+duw3hq0Yxk+HfgIg8nwkw5oOI0+AXy1moXIpV34LrwP2p7PfuPg+Kpf7/HN44gmI\ncox8btIkqfzf1YiNi6X3vN7sO70vse3AfwdYsGMBd9W9y03RKpV5ro5jTavIdfJC2EqlaccOu4pq\nVLLpJE89ZaeuRkdf3XtNDZ/qlFQTLPlrSdaCVMpNXLnSPIKuEqCyaPduqFABDhxIaouJgfffhyku\nFuePuhjF86ufZ2r41BT7JnSYwPCmmbj8VcoDXEmsh40xYzweicrRevSwj4gImD3bTlV97DG4+27X\nhlVtOLiBmz+5OUV73sC8bB2ylerFqnsgaqUyR/tGlVdVrgzPPGMfV2Po8qGptk/sOFGTqvI7GfWx\nHgS0BJDKlKgoePJJ+O+/rL/XLVVuSdG2pM8SHmr8UNbfXCk3y2jNq0peikPlIJcuwRdfwCOP2H7U\njRvhm2+gYBYK899Q9obE56ULlGZVv1XULZGFNa+V8iDtClBuFREBbdvaUn8JNm6Ezp1hxQoIDc3c\n+zYr34x+9ftxc4Wb6VOvj66aqvyaq8OtlHJJ3rz2hlTYFdPyz59PWRMgLXuj9vLxlo+Ji49LbCtX\nqByf9/icBxs9qElV+T1NrMqtypSBcePs4n8ffWQX/2vXzl61liyZ/msvx19m6PKh1Jhcg4FfD6Tu\n1LrM3T6X+MQqkkplD5pYlVscPuxcpDpvXnvVunQprFqV/jLV8SaeL7d+Sc3JNZny65TERLrr5C7u\nmn8Xw1fo+FSVvWhiVVkSGwv/+x9UrQqLFye1i0C3bnDrrc71AFIzctVI+n7VN9XZVNeXvp5nWlzl\n2CylfEwTq8qUP/+Epk3tlehLL9mRAMOH277Uq3Em5gyTf52coj0kTwgzeszgl0G/ULZQ6kusKOWv\nNLGqTClZMmUlqkOH4JVXru59xm8Yz6W4S05t9UvW54+H/6Bv/b4EBgRmMVKlvE8Tq8qU4sVt+b9B\ng5LaQkOhTh3X32PjoY28uuFVp7bO1Tqz5aEtOptKZWs6jlVlWnAwjB9vC6sULw6jR0O1aq6/vmZY\nTYICgoiNjwUgUAL59PZPCRD9/15lb5pY1VWJjYWgpBVQuOYae9c/M4rkK0LHazsmlvsbcN0AXZdK\n5Qh6aaBcYgx8+aVdk+qzz5KGVmV0xz/B7pO7Ux2P2qduH4qEFOGlVi8xtUvKcoBKZUcuL3+dneia\nV+4VFwf3328Ta4I+fWDqVChcOOPXn405S7V3q9GoTCPaVmpL28ptaVCqAQESwKW4SxhjyJvnKha6\nUspHXF3zSq9YVYaiomD7due2WbPsUivpiYuPY9GuRbT+rDXHzx9n+Z7l/N+3/8f106/nn3P/AHa5\nak2qKqfxm8QqIvtFxCR7/O5oby4iW0UkRkR+E5HrfR1rblO8uPPaVHnzwsSJMDT1EqmciTnDjD9m\nUPu92vSY04Pfjv3mtL9f/X6UKVjGgxEr5Vt+0xUgIvuBA0BCR9tp4AfsQoYXgTeA54AYoJoxJi7l\nu1jaFZB1Z85AoUJJ2xcvQvnyEBgIy5ZB4zQ+DG09vpU2n7Uh6mJUqvurFKlC+IPhFMlXxANRK+VZ\n2bUrIAJYZoyZbYz5BugElATeM8a8h117qzLQ2nch5mzx8fD66zaJ7tiR1J4vH0yeDJs2pZ1UAZ7+\n7uk0k2qbSm34rt93mlRVjudvifU+4IyInBCRgdgkCnZBQ4DDjq9VrnyhiAwWkXARCY+MjPRCqDlP\nRAR07AijRtkr1ocesok2wd1326VV0vJv9L+s2LsiRXv7Ku3Z8tAWVt+/mspF0nkDpXIIf0qsHwC9\ngXuBaOB9Ui6tneayc8aY6caYxsaYxsWLF/dclDnY+fPw7bdJ2xs2wCefuP76a0KuoU2lNk5t6wes\nZ1XfVVxX6jo3RamU//ObxGqMGWuMmW+MmQnMAwJJukIt5/iaUI3jb2/HlxvUrGk/8icoWhQKpFFT\n+n8//I+zMWdTtN9e8/bE51Num0KLCi0QV5ZhVSoH8YvEKiL1RWSJiDwqIsOxXQIXgfXACWCIiAwB\nBmJvZq31Vaw5WZ480KCBfV6tmi1OfdddKY97/cfXeWntS3Se2Znzl5zLWXWv0R1BGNN6DEMaD/FC\n1Er5H79IrEAk9gp1DPAadnRAD2PMUaAXcA6YiE2yvdIbEaBc9++/zn2oYPtVP/gAfv8dqqdRB+XD\n3z4EYP3B9XSb3Y0T508k7qt4TUV2Dd3Fi61e1CtVlWv5Ra0AY8wx4LY09q0D6nk3opwvNhZ69IAL\nF2DKlKQ7/f37p/2af879w/TN09kTtSexbXXEajYf3Uynap0S27Qylcrt/CKxKu+Kj4fHH4e1a+32\nDTfAgw/CO+8497EmiDwfydj1Y5n8y2TirviwEJY/zCmpKqU0seY68fF22NS8eUltxtgpq1cWrr4Q\ne4F+X/Vj4c6Fqb6XIMzpOceD0SqVPflLH6vyktOnoUgRKFgwqa1sWTv3/8pKVa9teC3NpBqSJ4SP\nu39M28ptPRitUtmTJtZcplgxeP99+OcfW0SlYUNYsMDOtLpS4zKNkSuGDucNzMu4duOIeCyC/tf1\n907QSmUzmlhzqfz5bZfAihXQuEkcn/3+GZN/cV7Ur1uNbgy6PmntlUENB7F3+F6ebvE0pQqU8nbI\nSmUbmlhzgddegw4dbBJNPrwqKMguCvjIskfov7g/U36dkuK1Y9uOpXDewgy4bgAfdPuAcoXKpThG\nKeVMb17lYMbYj/3PPGO3v/0WatSw41Rvvtm2rT+wnum/TQdg18ldRJ6PpHho0pTg4qHFWdVvFdeX\n1mqNSrlKr1hzsCeegCFXTH46dMi5P/XldS877V+wc0GK97mh7A3kCdD/g5VylSbWHCouzl6dJl+O\nOk8ee6OqUiW7PeWXKXz797dOr7scf9l7QSqVQ2lizaECA+3V6rZtsG4dNGtmuwA6doRTF05x/6L7\nGbrCeQmACoUr8GiTR30UsVI5h36+y0EmT7ZjVO+5BxKm6YtA8+Z2QkCREhf48LeZDFk2JMWVaZ6A\nPMzvNV/n9yvlBppYc4iDB+Gpp+wSKlOmwKRJSfP/AwIgtNi/NJjWhL1Re1O8VhAmdpxIk7JNvBy1\nUjmTdgXkACdOQO/eNqmCLffXpQtERycds+XYllSXTKlapCrrBqzjkSaPeClapXI+Taw5QN689oo1\nuZdfhpCQpO02ldtw8PGDTLltCpWvscujNC/fnPDB4bSo0MKL0SqV8/nNKq3ulBtXaV2wAHr2tM9b\ntLCVqwICDNGXo8kX5Fyy6vd/fudC7AWalWumfapKXQVXV2nVPtZsKDbWzppK7o47oGtXW191/nyb\nVHvO60nB4IJ8evunTsfq+lNKeZZ2BWQz+/fDddfBiBFw7FhSuwjMmAGfL/yHwd/2JuB/ASzcuZAv\nt33Jof8O+SxepXIjTazZxIUL9q5/zZqwYwe8/bZdinrYMLjsGDl1hkO0+OQm5u1IKrZ6Of4y72x6\nh4uxF30UuVK5jybWbOLff2HOHIiJSWqLibF3/vM4OnSeXf0sEf9GpHjtu7+8y77T+7wUqVJKE2s2\nUaYMfPONraeaoH17ePdd+Pnwz/Se15svtn6R4nUtKrRgfu/51C1R14vRKpW76c0rP3X8uE2ieZL9\nhGrWhOXLoV8/ePJJeOAB6P91X77c9mWK1wvC6VGnKRxS2ItRK6VAr1j91v332+Wnp05NGvgPduG/\nXbtg8GCbdP8590+K1wZIACv7rtSkqpSPaGL1Q1u22I/9ERHwyCO2GtU/yfJn8qGnDUs1dHptvRL1\n+Lbft3So2sE7wSqlUtCuAD9z6ZK9Gk2uWo3LHDPbmP/Lj5QILUHvOr0T9yUUoC5fqDxv3/o2PWr1\nIED0/0ulfMkvEquIVAOmA/WBYGAT8LAxZp+I7AcqJjv8D2NMjh3hfv48FE74BB90Hjr8H5ubzuD6\n6ecBaFKmiVNibVO5DfN6zaPTtZ0IDQ71QcRKqSv5RWIFymK7JV4CqgPDgA+BNo7964CpjuenvR6d\nFxUpYrsBxoyBlw92hcpriE62TtWvR3/l8JnDiWtPlSpQip61e/ooWqVUavzlM+NPxphWxpjJxpjh\nQBSQrPY9EcAyY8xsY8w3vgnRM+Li4OefndsCA+HGfsuh8ppUX7N412IvRKaUyiy/SKzGmEsJz0Wk\nMVAUe5Wa4D7gjIicEJGBqb2HiAwWkXARCY+MjPRswG703Xdw440wdCicO5fU/vGWj1Mc271Gd8a3\nH0/Hazt6MUKl1NXyq+pWIlITWA3EADcZY46JyHPAbmzf62tAGaCaMSblFCOH7FTdqkMHu3oq2Cmq\n731yikVnn+P9ze87HTeu3TiebvG0DyJUSiXIdtWtRKQ2NqlGA22NMccAjDFjkx3TCBiB7YdNM7Fm\nF0OHJiVVgIigJdyx7h4uxp9zOq5eiXqMvGmkl6NTSmWWX3QFiEh5YA0QBkwDmorI3SJSX0SWiMij\nIjIc2yVwEdjmw3Dd5vbbkxWjDrhMaNcXUiTVQAnkk+6fEBgQ6P0AlVKZ4heJFagKlAACgXHALMcj\n0tE2BtsNcADoYYw56qM4My0uDkaPhoULk9rat4dFiyA4GPKH5OGHe35j2T3LuLXqrQAUCC7AzDtn\n0qhMI98ErZTKFL/qY3UXf+xjffllePFF+/H/3XeT2mPjYlnzfRAlS0KDBrYt3sSzcOdC2ldpzzUh\n1/gmYKVUCtmujzUn+/dfm1QBfvkFjDEs2LmQaeFT+S/mP9YPWE9InqQFqgIkQMemKpWNaWL1grEJ\nt9+qfEt4hU+p+MZvHLq4K3H/sOXD+KDbB74JTinldppYPezkScdH/8ZTocsjxAOHrijm/+GWD2la\nrimDrh/kixCVUm7mLzevcqywMFi++l/o8kiax9xQ9obEKapKqexPr1g9ID4eDh2C0qXtHf8NsZNS\nPa5t5ba83v51veuvVA6jidXNli61Zf+OHYNff4Xi1x7gjZ/ecDqmSpEqbBq4ieKhxX0UpVLKkzSx\nutGJE3DvvXDmjN3etQu+i57FuUtJg/6DA4P5ZdAvFMtfLI13UUpld9rH6kajRyclVYCdO2FEsxHU\nCquV2Da+/XhNqkrlcJpY3eTMGZg507lt5Up7hTqtyzTArpj6aJNHfRCdUsqbNLG6SaFC8MNvRxny\n2FmCg6FKFdi40e5rWbElc3vO5Zu+3xAUGOTbQJVSHqeJNZN+/BG6d4dmzez2v9H/0mNJC6YXLULd\nt5vR4qVn2fPv9sTje9XpRf6g/D6KVinlTXrzKhM2bICbb3ZsSDxbDu6j+4J2HDpzCIDfIjfxW+Qm\nHoy+zXdBKqV8RhPrVbp82ZFUayyGGydCmXCu/+RsiuMGNhxIiwotvB+gUsrnNLFepRUrgLqzoWef\nNI8JkACeb/m894JSSvkV7WO9SnXqxxLY8/409wdIAC+3eZlK11TyXlBKKb+iV6xX6XhAOHFcStHe\nplIbOl7bkT51+1C+cHkfRKaU8heaWF0QFwdLltilVJqWa8r7Xd7nkWWPEGfiCA4MJvq5aETE12Eq\npfyEdgWkIzoa3noL6lx/hh49DIsX24/6gxsN5us+X5M/KD8zeszQpKqUcqJLs6Sj+8CdfH15KFRa\nC5N3UzLoWrZvh2KOGam7Tu6ierHqBIj+/6RUbuDq0iyaEdJw5GgcSwp2gSqrISAeKq3h+HEYNizp\nmJphNTWpKqVS0KyQhh9OzcEU+Tupoeoqrr0WXnjBdzEppbIHvXmVTGwsrNqxicl/jmHl3pXOO+vM\nZ9csCAz0TWxKqexDEyswbs53vPXT25wK3I4pfCDF/gAJYNPATZpUlVIuyRZdASLSXES2ikiMiPwm\nIte7673fW/ojz+66hZNFl6eaVAFeafMKTco2cdcplVI5nN8nVhEJARYABYEngJLAfBFxy/XjyXP/\ncW/BD1Pd17RsUxb2XsgzNz/jjlMppXIJv0+sQCdsMn3PGPMe8BFQGWjtjjd/8e7beKxzR6e2UtEt\n+er279k0aBM9avVwx2mUUrlIduhjrez4esTx9bDjaxXge3ecoEmNsuQ9W4PLAec59vx2ihcq5I63\nVUrlUtkhsV4p1WlOIjIYGAxQoUKFq37Tz7rNpOsN9cgfohX+lVJZkx26AiIcX8s5vpZ1fP07+UHG\nmOnGmMbGmMbFi1/9stJ3tbxek6pSyi2ywxXrCuAEMEREzgIDgf3AWh/GpJRSafL7K1ZjTDTQCzgH\nTMQm2V7GmDifBqaUUmnIDlesGGPWAfV8HYdSSrnC769YlVIqu9HEqpRSbqaJVSml3EwTq1JKuZkm\nVqWUcjNNrEop5WY5cs0rEYkEUq8BmLYw4KQHwnEXjS/r/D1GjS9rvBFfRWNMhlM7c2RizQwRCXdl\nkTBf0fiyzt9j1Piyxp/i064ApZRyM02sSinlZppYk0z3dQAZ0Piyzt9j1Piyxm/i0z5WpZRyM71i\nVQO3vSwAAAceSURBVEopN9PEqpRSbpbrE6snl9Z28fzVRGSNiJwSkbMi8q2IVM0oNm/HLSIhIrJb\nRIyITPbD+K4Rkc9F5F8ROSci6/wpRhF5XET2O84VISLDfBmfiEwSkeOOn+dSV87pzVhTiy+9vxVv\nx5chY0yufQAhwD/Y5V8ewS5Y+DcQ6MUYWgM/AEOBSYAB1qQXmy/iBl4Fzjvim+yH8S0E4oAJwCDg\nY3+JEajm+L79DTyKXRDTAOV9FZ/jd22iI46lGf09ePt7mUZ8qf6tZCV2j/0+euqNs8MD6OH44Yx0\nbP/Psd3OizEEX7F9CrtKQpqxeTtuoD5wEfg/khKrP8VXxfH+XwDBCX8w/hIjUMPx3usdz8OBhJUx\nfBYfUOmKxJWp75enYk0lvlT/VvzpZ53wyO1dAektre0VxphLCc9FpDFQFFiXQWxei1tEAoAPgSnY\nhJDAL+JzqO342gR7VX1eRMb7S4zGmN3A00BzYBfQELuicHl/iC+ZzH6/vBJrOn8r+EN8yeX2xHql\nVJfW9sqJRWoCX2MXShyW2iHpvdwTMTkMwF45fE7SCrmFgSuXtPVVfAB5HV9DgbuAH4GnSLn0kE9i\nFJHi2J/p78DtwB/Yq/4CVxGDL343MxuPR2N14W8loxg8/r3MFmteeZBLS2t7mojUBlZjPx62NcYc\nE5H0YiuUzj53Kw8UxyaDBH2TncvX8UHSz3G9MWahI5G1JekPyNcxtna8/zRjzGIRqQe8DOz0k/gS\nZPZ3zmuxpva34tjlL38vlqf6GLLDA9upfdzxQxmC/agQgXdvXpV3xHAZ+3Hxbscjzdi8GTf2Y3ZP\nx+MlbN/UCuzHWp/H54hRgK3YvukHgU2O72ddf4gRaOz4vu3CLt++07HdwFfxAZ2BUY44/sDe8KuX\nmXg8EWsa8d2c2t9KRn/L3v59NCaX37xy/EBaAtuAS8AWoLGXz9/a8cvj9MgoNl/EnSzWyf4WH1AH\n2Ii9kvkLuMefYgRGOP6Yo3GMDvBlfMDaVH7v+mc2HnfHmk58qf6t+NPP2hijU1qVUsrd9OaVUkq5\nmSZWpZRyM02sSinlZppYlVLKzTSxKqWUm2liVX5DRFo7qhkZEWnt63iUyixNrMrjHOXyTAaP0cAZ\n4GfH44yPY+4pIj+JSJSIXBSRwyLyvYjcl+wY/Y9ApSq3T2lV3rEFW7YN7LTChCmFvwMxjueHjTG/\nATd6ObYURKQ7MM+x+Q92TnoZ7DTZQ9i6CUqlSa9YlccZY3oYY240xtyIrZSVILHdGPNhaleAIjI6\nWVsHEdkpIhdEZK6IFBSRJ0TkqIicFJF3RSTxYkFEgkXkBbEFumMcBZJnikg50tfH8fUHoIwx5npj\nTCngWuDThLiwdXMTrHHEmLBfRORREfnDccX7n4h87ZjrnhBf/2T/tu4i8qOIRIvIHhHpkYlvtfIT\nmlhVdjIfWxcgH7aW6SZgLLZWbDFsAeQByY5fgK29eS2w2/HaPsCPIlIknfMk/F3UAO4TkWtFRIwx\n+4wxax37DpNURAXH85+BfY7tSdgKVvWxU1kvAl2Bn0QktXJ1cxz/hkuOeOc5irWobEgTq8pOhhhj\namLLAoItEHMLtkL/AUdbOwD5//buJ8TGKIzj+PfJDhslJmmYlZpkQVIW7JRiofxZKTuRLOxs2VDY\nMmgUizFrCxQLDSUUY0xEk2sSyp8xGym3eSye5/a+TXPdUW/NvbffZ3Pe+76dc95389zTOafnmG0D\nduW9ne6+gci/+Q3oJTLJN3OZOI2ghxihvgO+mNmgmfUCuPvVWW0czZH3aTNbS5wUAHDY3fuBNcA4\nkXLx5Bx9nstv6ydyyi4iEotLB1JglU5yK8tallPu/sjdZygC68ost5Tq3TUzB6aA5Xmv6Vyuu98j\nkmYPUiRHXkGMhkfMbHGL99xMkbJwIPv+TSSKadb3cPb9keKPY32LfqRNafFKOoa7N3YK1LMs7xxo\nZBOaK4nxk9LzhskWfT0nUvyRI9BTwEFitLsReDjP1x4lgmrZp3nWlQ6lwCrd6mnp+oK7D0MsKhF5\nPX82q2hmR4jUfvfdve7uNTMbIQIrwHSWv0rVlpSunxGB3IAhdz9bansTxYkHZfuAMTNbBWzNe6/+\n/YnSrjQVIF0pF5lu58+bZvbWzMaIoPiAGHU2sx24A0znqv44MJDPXlAsWk0Af/L6upk9NrO97v4e\nuJT3z5jZh2znBxF0d8zR5wkze51tLwVmiBNnpQMpsEo320OcevCGWDxaTYxEzxOJlJu5QixaTWa9\ndcR+1hvAbnevA7j7d+A4sbd1GTGv25NtHMtno8T8bB/wGbhI7FaYbT/wlRjNTgAH3P3lf3+xtAUl\nuhZZIGZ2CLiWP/vcvbZwbyNV0ohVRKRiCqwiIhXTVICISMU0YhURqZgCq4hIxRRYRUQqpsAqIlIx\nBVYRkYr9BQNG3nt5C8gzAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f0d2e9bd050>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "T_list = range(T)\n",
    "plot_list = range(num_comp)\n",
    "Loss_list = cumsum_cost_pca\n",
    "plot_total_loss(plot_list,T_list,Loss_list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "plt.plot(exp_cost_adaptive_pca)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "plt.plot(exp_cost_static_pca)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figure/.ipynb_checkpoints/simple_synthetic-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import numpy.random as rnd\n",
    "import matplotlib.pyplot as plt\n",
    "#from numpy.linalg import eig\n",
    "import scipy.io\n",
    "import scipy as sp\n",
    "#import scipy.integrate as itg\n",
    "#import cvxpy as cvx\n",
    "import matplotlib\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "font = {\n",
    "        'weight' : 'bold',\n",
    "        'size'   : 22}\n",
    "\n",
    "matplotlib.rc('font', **font)\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gen_cov_mat(eigval_use,dim_n):\n",
    "    H = rnd.randn(dim_n, dim_n)\n",
    "    Q, R = np.linalg.qr(H)\n",
    "    Cov_1 = np.dot(Q,np.dot(np.diag(eigval_use),Q.T))\n",
    "    #print np.linalg.eigvals(Cov_1)\n",
    "    return Cov_1\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#test covariance generation\n",
    "#dim_n = 10\n",
    "#rank_k = 2\n",
    "#data_num = 500\n",
    "#idx_range = range(0,dim_n)\n",
    "#rnd.shuffle(idx_range)\n",
    "#idx_use = idx_range[:rank_k]\n",
    "#print idx_use\n",
    "#eigval_gen = (1.*rnd.rand(1,dim_n)[0] +1.)/2. #scale to be [0.5,1]\n",
    "#eigval_use = np.zeros((1,dim_n))[0]\n",
    "#eigval_use[idx_use] = eigval_gen[idx_use]\n",
    "#Cov_gen = gen_cov_mat(eigval_use,dim_n)\n",
    "#Cov_gen = (Cov_gen + Cov_gen.T)/2.\n",
    "#print np.linalg.matrix_rank(Cov_gen)\n",
    "#mean = np.zeros(dim_n)\n",
    "#for j in range(data_num):\n",
    "#    data_1 = rnd.multivariate_normal(mean, Cov_gen, 1)\n",
    "#    if np.linalg.norm(data_1)>1.:\n",
    "#        data_1 = data_1/np.linalg.norm(data_1)\n",
    "#    if j is 0:\n",
    "#        print \"initial data \"\n",
    "#        data_gen = data_1\n",
    "#    else:\n",
    "#        data_gen = np.vstack((data_gen,data_1))\n",
    "#get the batch pca result\n",
    "#Cov_data = np.dot(data_gen.T,data_gen)\n",
    "#print Cov_data.shape\n",
    "#eigvec_cov,eigval_cov,eigvec_covh = np.linalg.svd(Cov_data)\n",
    "#print eigval_cov"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gen_all_cov_mat(dim_n,rank_k,seg_num):\n",
    "    idx_all = []\n",
    "    Cov_all = []\n",
    "    eigval_all = []\n",
    "    for i in range(seg_num):\n",
    "        idx_range = range(0,dim_n)\n",
    "        rnd.shuffle(idx_range)\n",
    "        idx_use = idx_range[:rank_k]\n",
    "        idx_all.append(idx_use)\n",
    "        eigval_gen = (1.*rnd.rand(1,dim_n)[0] +1.)/2. #scale to be [0.5,1]\n",
    "        eigval_use = np.zeros((1,dim_n))[0]\n",
    "        eigval_use[idx_use] = eigval_gen[idx_use]\n",
    "        Cov_gen = gen_cov_mat(eigval_use,dim_n)\n",
    "        Cov_gen = (Cov_gen + Cov_gen.T)/2.\n",
    "        #print np.linalg.matrix_rank(Cov_gen)\n",
    "        Cov_all.append(Cov_gen)\n",
    "        eigval_all.append(eigval_use)\n",
    "    print idx_all\n",
    "    print eigval_all\n",
    "    return Cov_all"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gen_data(Cov_all,dim_n,seg_num,data_num):\n",
    "    mean = np.zeros(dim_n)\n",
    "    for i in range(seg_num):\n",
    "        #print i\n",
    "        Cov_use = Cov_all[i]\n",
    "        #print np.linalg.matrix_rank(Cov_use)\n",
    "        eigval = np.linalg.eigvals(Cov_use)\n",
    "        #print eigval.real\n",
    "        for j in range(data_num):\n",
    "            data_1 = rnd.multivariate_normal(mean, Cov_use, 1)\n",
    "            if np.linalg.norm(data_1)>1.:\n",
    "                data_1 = data_1/np.linalg.norm(data_1)\n",
    "            if i is 0 and j is 0:\n",
    "                print \"initial data \"\n",
    "                data_gen = data_1.T\n",
    "            else:\n",
    "                data_gen = np.hstack((data_gen,data_1.T))\n",
    "            #print data_1\n",
    "            #print data_gen\n",
    "    return data_gen"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "n = 20 #data dimension\n",
    "k = 2 #rank of the covariance\n",
    "seg_num = 3 #number of different covariance matrix\n",
    "data_num = 500 #number of data under each covariance\n",
    "T = seg_num*data_num #total time/horizon\n",
    "use_store_data = False\n",
    "store_new_data = False\n",
    "if use_store_data:\n",
    "    load_data = scipy.io.loadmat('arrdata.mat')\n",
    "    data_gen = load_data['data_gen']\n",
    "else:\n",
    "    Cov_all = gen_all_cov_mat(n,k,seg_num)\n",
    "    data_gen = gen_data(Cov_all,n,seg_num,data_num)\n",
    "if store_new_data:\n",
    "    scipy.io.savemat('/Users/liudingyi/Documents/online_adaptive_PCA/experiment/arrdata.mat',\n",
    "                     mdict={'data_gen': data_gen})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_gen.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_gen = np.hstack((data_gen,data_gen))\n",
    "T = 2*T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#get the batch pca result\n",
    "Cov_data = np.dot(data_gen,data_gen.T)\n",
    "#print Cov_data.shape\n",
    "eigvec_cov,eigval_cov,eigvec_covh = np.linalg.svd(Cov_data)\n",
    "#eigval_sort_idx = np.argsort(eigval_cov)\n",
    "#Proj_mat = np.dot(eigvec_cov[:,eigval_sort_idx[-k:]],eigvec_cov[:,eigval_sort_idx[-k:]].T)\n",
    "Proj_mat = np.dot(eigvec_cov[:,:k],eigvec_cov[:,:k].T)\n",
    "Proj_mat = Proj_mat.real\n",
    "#get the step sum cost\n",
    "batch_step_cost = np.zeros(T)\n",
    "for i in range(T):\n",
    "    data_ob = data_gen[:,i]\n",
    "    batch_step_cost[i] = (np.linalg.norm(data_ob-np.dot(Proj_mat,data_ob)))**2\n",
    "batch_cost_step_sum = np.cumsum(batch_step_cost)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.plot(batch_cost_step_sum)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print eigval_cov"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mixture_decompose(w_input,n,k):\n",
    "    #print \"start decompose\"\n",
    "    d = n-k\n",
    "    p_all = []\n",
    "    r_all = []\n",
    "    #w_input = 1./n*np.ones(n)\n",
    "    w_use = w_input\n",
    "    count_num = 0\n",
    "    #print \"mixture decompose: \"\n",
    "    p = 1.\n",
    "    #while np.sum(w_use)/d>1e-5:\n",
    "    while p>1e-7:\n",
    "        #print count_num ,\n",
    "        #print np.sum(w_use)/d\n",
    "        #print w_use\n",
    "        count_num = count_num + 1\n",
    "        diff_corner_val0 = w_use-np.sum(w_use)/d\n",
    "        if np.all(diff_corner_val0<=-1e-6):\n",
    "            #randomly select a corner\n",
    "            #print \"go in random\"\n",
    "            # to avoid selecting the one with 0 probability\n",
    "            idx_corner = rnd.choice(len(w_use),size=d,replace = False, p=w_use/np.sum(w_use))\n",
    "            w_no_select = np.abs(w_use-0.)\n",
    "            w_no_select[idx_corner] = 0.\n",
    "            #idx_gen = range(n)\n",
    "            #rnd.shuffle(idx_gen)\n",
    "            #print idx_gen\n",
    "            #idx_corner = idx_gen[:d]\n",
    "            #print idx_corner\n",
    "            #print idx_corner\n",
    "            r = np.zeros(n)\n",
    "            r[idx_corner] = 1./d\n",
    "            #print r\n",
    "            s = np.amin(w_use[idx_corner])\n",
    "            #print w_no_select\n",
    "            l = np.amax(w_no_select)\n",
    "            #print l\n",
    "            #print s\n",
    "            p = np.minimum(d*s,np.sum(w_use)-d*l) \n",
    "            #print p\n",
    "            #if p>1e-6:\n",
    "            p_all.append(p)\n",
    "            r_all.append(r)\n",
    "            w_next = w_use - p*r\n",
    "            w_use = w_next\n",
    "            #w_use = w_use - p*r\n",
    "            #p_all.append(p)\n",
    "            #r_all.append(r)\n",
    "        else:\n",
    "            idx_gen = range(n)\n",
    "            # get the needed corner\n",
    "            #print \"w_use is \"\n",
    "            #print w_use\n",
    "            #print \"(np.sum(w_use)/d) is\"\n",
    "            #print np.sum(w_use)/d\n",
    "            diff_corner_val1 = np.abs(w_use-(np.sum(w_use)/d))\n",
    "            idx_init_corner = list(np.where(diff_corner_val1<=1e-6)[0])\n",
    "            #print \"idx_init_corner is \"\n",
    "            #print idx_init_corner\n",
    "            if len(idx_init_corner)==0:\n",
    "                print \"error in decomposition \"\n",
    "            #print \"idx_init_corner \"\n",
    "            #print idx_init_corner\n",
    "            #idx_init_corner = np.array(idx_init_corner)\n",
    "            #print np.sum(w_use)/d\n",
    "            #print w_use\n",
    "            idx_corner_part = [idx_gen[ii] for ii in idx_init_corner]\n",
    "            # check if corner idx is enough\n",
    "            if len(idx_corner_part)<d:\n",
    "                diff_num = d-len(idx_corner_part)\n",
    "                #print \"diff_num is \"\n",
    "                #print diff_num\n",
    "                diff_corner_val2 = np.abs(w_use-(np.sum(w_use)/d))\n",
    "                idx_init_no_corner = list(np.where(diff_corner_val2>1e-6)[0])\n",
    "                #print \"all no corner idx\"\n",
    "                #print idx_init_no_corner\n",
    "                #idx_no_corner_part = [jj for jj in idx_init_no_corner]\n",
    "                p_no_corner_part = [w_use[jj] for jj in idx_init_no_corner]\n",
    "                #if np.all(p_no_corner_part<=1e-6):\n",
    "                #    break\n",
    "                pp_test = np.array(np.abs(np.array(p_no_corner_part)-0))\n",
    "                pp_test_asd_idx = np.argsort(pp_test)\n",
    "                pp_test_dsd_idx = pp_test_asd_idx[::-1]\n",
    "                if pp_test[pp_test_dsd_idx[diff_num-1]]<1e-8:\n",
    "                    break\n",
    "                #print p_no_corner_part\n",
    "                #print \"diff_num is \"\n",
    "                #print diff_num\n",
    "                idx_no_corner_choice = rnd.choice(len(p_no_corner_part),size=diff_num,\n",
    "                                            replace = False, p=p_no_corner_part/np.sum(p_no_corner_part))\n",
    "                #print idx_no_corner_choice\n",
    "                idx_init_no_corner = np.array(idx_init_no_corner)\n",
    "                idx_corner_add_part = idx_init_no_corner[idx_no_corner_choice]\n",
    "                #print idx_corner_add_part\n",
    "                #rnd.shuffle(idx_no_corner_part)\n",
    "                #idx_corner_add_part = idx_no_corner_part[:diff_num]\n",
    "                idx_corner = np.hstack((idx_corner_part,idx_corner_add_part))\n",
    "                w_no_use = np.array(p_no_corner_part)\n",
    "                w_no_use[idx_no_corner_choice] = 0.\n",
    "                l = np.amax(w_no_use)\n",
    "            else:\n",
    "                idx_corner = idx_corner_part\n",
    "                l = 0.\n",
    "            #print idx_corner\n",
    "            r = np.zeros(n)\n",
    "            r[idx_corner] = 1./d\n",
    "            #print r\n",
    "            s = np.amin(w_use[idx_corner])\n",
    "            #print \"s is\"\n",
    "            #print s\n",
    "            p = np.minimum(d*s,np.sum(w_use)-d*l)\n",
    "            #print p\n",
    "            #if p>1e-6:\n",
    "            p_all.append(p)\n",
    "            r_all.append(r)\n",
    "            w_next = w_use - p*r\n",
    "            w_use = w_next\n",
    "            #if p<=1e-7:\n",
    "                #print \"decompose is done with: \"\n",
    "                #if np.sum(w_use)>1e-6:\n",
    "                #    print np.sum(w_use)\n",
    "                #else:\n",
    "                #    print 0.\n",
    "                #print np.sum(w_use)\n",
    "        if count_num>3*n:\n",
    "            print \"too many steps for decomposition \"\n",
    "            print w_input\n",
    "            break\n",
    "        \n",
    "    #print '\\n'\n",
    "    return r_all,p_all\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def capping_alg(w,n,k):\n",
    "    d = n-k\n",
    "    if np.all(w<1./d+1e-7):\n",
    "        return w\n",
    "    else:\n",
    "        idx_asd = np.argsort(w)\n",
    "        idx_dsd = idx_asd[::-1]\n",
    "        #print idx_dsd\n",
    "        w_dsd = w[idx_dsd]\n",
    "        #print w_dsd\n",
    "    w_tilde = w_dsd\n",
    "    i = 1\n",
    "    while np.max(w_tilde)>1./d+1e-6:\n",
    "        w_tilde = np.zeros(n)\n",
    "        w_tilde[:i] = 1./d\n",
    "        sum_remain = np.sum(w_dsd[i:])\n",
    "        for j in range(i,n):\n",
    "            w_tilde[j] = (d-i)*w_dsd[j]/sum_remain/d\n",
    "        i = i +1\n",
    "    #print i-1\n",
    "    #print w_tilde\n",
    "    w_return = np.zeros(n)\n",
    "    w_return[idx_dsd] = w_tilde\n",
    "    #w_return = w_return/np.sum(w_return)\n",
    "    return w_return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.18559896 0.08303111 0.08764395 0.04382198 0.08764395 0.09561158\n",
      " 0.08764395 0.07337633 0.19719889 0.0584293 ]\n",
      "[0.125      0.10089617 0.10650151 0.05325076 0.10650151 0.11618347\n",
      " 0.10650151 0.08916406 0.125      0.07100101]\n",
      "0.125\n"
     ]
    }
   ],
   "source": [
    "##test the capping alg\n",
    "#w_input = np.array([1./17,1./38,1./36,1./72,\n",
    "#                   1./36,1./33,1./36,1./43,3./48,1./54])\n",
    "#w_input = w_input/np.sum(w_input)\n",
    "#print w_input\n",
    "#w_input = capping_alg(w_input,10,2)\n",
    "#print w_input\n",
    "#print 1./(10-2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "## test the mixture decomposition code\n",
    "#w_input = 1./n*np.ones(n)\n",
    "#w_input = np.array([1./17,1./38,1./36,1./72,\n",
    "#                   1./36,1./33,1./36,1./43,3./48,1./54])\n",
    "#w_input = np.array([1.25000671e-01, 1.25000599e-01, 1.25000598e-01, 1.25000598e-01,\n",
    "#                    1.25000598e-01, 1.25000586e-01, 1.25000298e-01, 1.24996052e-01,\n",
    "#                    3.67113861e-17, 3.76059613e-18])\n",
    "#print np.sum(w_input)\n",
    "#w_input = w_input/np.sum(w_input)\n",
    "#print w_input\n",
    "#print np.sum(w_input)\n",
    "#w_input = capping_alg(w_input,n,2)\n",
    "#print w_input\n",
    "#print 1./(10-2)\n",
    "#print np.sum(w_input)\n",
    "#print np.sum(w_input)/(n-k)\n",
    "#print \"start mixture decomposition \"\n",
    "#r_all,p_all = mixture_decompose(w_input,10,2)\n",
    "#print \"done\"\n",
    "#print p_all\n",
    "\n",
    "#for i_w in range(len(p_all)):\n",
    "#    if i_w is 0:\n",
    "#        w_out = r_all[i_w]*p_all[i_w]\n",
    "#    else:\n",
    "#        w_out = w_out + r_all[i_w]*p_all[i_w]\n",
    "#print w_input-w_out\n",
    "#print r_all\n",
    "\n",
    "#print len(p_all)\n",
    "#idx_pick = rnd.choice(len(p_all),p = p_all/np.sum(p_all))\n",
    "#print idx_pick"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#print p_all"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#n = 5\n",
    "#k = 2\n",
    "#w = np.array([1./3,1./2,1./12,1./24,1./24])\n",
    "#print capping_alg(w,n,k)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def static_pca_online(n,k,eta,alpha,data_gen,T):\n",
    "    W_init = (1./n)*np.eye(n)\n",
    "    W_cur = W_init\n",
    "    step_cost_static_pca = np.zeros(T)\n",
    "    exp_cost_static_pca = np.zeros(T)\n",
    "    print \"online pca starts: \"\n",
    "    for tt in range(T):\n",
    "        if tt%100 == 0:\n",
    "            print tt ,\n",
    "        #if tt <=2:\n",
    "        #    eta = np.sqrt(np.log(n*(2+1))/(2.+1))\n",
    "        #else:\n",
    "        #    eta = np.sqrt(np.log(n*(tt+1.))/(tt+1.))\n",
    "        #alpha = 1./(tt+1.)\n",
    "        eigvec_W_cur,eigval_W_cur,eigvec_W_cur_h = np.linalg.svd(W_cur)\n",
    "        #print eigval_W_cur\n",
    "        #eigval_W_cur = eigval_W_cur/np.sum(eigval_W_cur)\n",
    "        #print eigval_W_cur\n",
    "        r_candidate,p_dist = mixture_decompose(eigval_W_cur,n,k)\n",
    "        #print p_all\n",
    "        #print p_dist\n",
    "        #print p_dist\n",
    "        idx_pick = rnd.choice(len(p_dist),p = p_dist/np.sum(p_dist))\n",
    "        #print \"corner pick \"\n",
    "        #print idx_pick\n",
    "        r_corner = r_candidate[idx_pick]\n",
    "        if np.abs(np.sum(r_corner)-1.)>1e-6:\n",
    "            print \"wrong corner \"\n",
    "        #print \"corner look \"\n",
    "        #print r_corner\n",
    "        Mat_corner = np.dot(eigvec_W_cur,np.dot(np.diag(r_corner),eigvec_W_cur.T))\n",
    "        #print \"corner mat look \"\n",
    "        #print Mat_corner\n",
    "        Proj_use_mat = np.eye(n) - (n-k)*Mat_corner\n",
    "        #print \"proj mat look \"\n",
    "        #print Proj_use_mat\n",
    "        x_cur = data_gen[:,tt]\n",
    "        step_loss = (np.linalg.norm(x_cur-np.dot(Proj_use_mat,x_cur)))**2.\n",
    "        step_cost_static_pca[tt] = step_loss\n",
    "        exp_cost_static_pca[tt] = (n-k)*np.trace(np.dot(W_cur,np.outer(x_cur,x_cur)))\n",
    "        #print \"step loss \"\n",
    "        #print step_loss\n",
    "        W_hat = sp.linalg.expm(sp.linalg.logm(W_cur)-eta*np.outer(x_cur,x_cur))\n",
    "        #if tt is 0:\n",
    "        #    print \"first time \"\n",
    "        #    C_sum = np.outer(x_cur,x_cur)\n",
    "        #    #C_sum = (C_sum + C_sum.T)/2.\n",
    "        #else:\n",
    "        #    C_sum = C_sum + np.outer(x_cur,x_cur)\n",
    "        #    #C_sum = (C_sum + C_sum.T)/2.\n",
    "        #print C_sum\n",
    "        #W_hat = sp.linalg.expm(-eta*C_sum)\n",
    "        W_hat = W_hat/np.trace(W_hat)\n",
    "        #print \"W_hat \"\n",
    "        #print W_hat\n",
    "        eigvec_W_hat, eigval_W_hat,eigvec_W_hat_h = np.linalg.svd(W_hat)\n",
    "        #print \"eigval_W_hat \"\n",
    "        #print eigval_W_hat\n",
    "        eigval_W_hat = (1-alpha)*eigval_W_hat + alpha/n \n",
    "        eigval_W_hat = eigval_W_hat/np.sum(eigval_W_hat) #make sure sum is 1.\n",
    "        eigval_W_hat_cap = capping_alg(eigval_W_hat,n,k)\n",
    "        #eigval_W_hat_cap = eigval_W_hat_cap/np.sum(eigval_W_hat_cap) #make sure sum is 1\n",
    "        if not np.all(eigval_W_hat_cap<=1./(n-k)+1e-6):\n",
    "            print \"wrong capping\"\n",
    "            #print 1./(n-k)\n",
    "            #print eigval_W_hat_cap\n",
    "        #print \"cap W_hat eigval \"\n",
    "        #print eigval_W_hat_cap\n",
    "        W_next = np.dot(eigvec_W_hat,np.dot(np.diag(eigval_W_hat_cap),eigvec_W_hat.T))\n",
    "        #print \"W next \"\n",
    "        #print W_next\n",
    "        W_cur = W_next\n",
    "    print \"online pca done \"\n",
    "    return np.cumsum(step_cost_static_pca),np.cumsum(exp_cost_static_pca)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# determine stepsize, since k<=n/2, we can use D = (n-k)log(n/(n-k))\n",
    "print \"n is \"\n",
    "print n\n",
    "print \"k is \"\n",
    "print k\n",
    "D_upper = (n-k)*np.log(n*1./(n-k))\n",
    "D_upper_static = k*np.log(n*1./k)\n",
    "#D_upper = (n-k)*np.log(n*(1+(n-k)*T))+1.\n",
    "print \"D is \"\n",
    "print D_upper\n",
    "L_upper = batch_cost_step_sum[-1]\n",
    "print \"L is \"\n",
    "print L_upper\n",
    "eta_static = np.log(1+np.sqrt(2.*D_upper_static/L_upper))\n",
    "print \"static pca stepsize is \"\n",
    "print eta_static\n",
    "eta_static = 1.\n",
    "eta_adaptive = np.log(1+np.sqrt(2.*D_upper/L_upper))\n",
    "alpha = 1./(1+T*(n-k))\n",
    "#alpha = 0.0001\n",
    "eta_static = 1.\n",
    "eta_adaptive = 1.\n",
    "\n",
    "trial = 1\n",
    "num_comp = 2\n",
    "cumsum_cost_pca = np.zeros((num_comp,trial,T))\n",
    "for tr_i in range(trial):\n",
    "    #print tr_i ,\n",
    "    cumsum_cost_pca[0,tr_i,:], exp_cost_static_pca = static_pca_online(n,k,eta_static,0,data_gen,T)\n",
    "    cumsum_cost_pca[1,tr_i,:], exp_cost_adaptive_pca = static_pca_online(n,k,eta_adaptive,alpha,data_gen,T)\n",
    "print \"done\"\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#aa = cumsum_cost_pca[0,:,:]\n",
    "#aa_mean = aa.mean(axis=0)\n",
    "#print aa_mean[:5]\n",
    "#print cumsum_cost_pca[0,:,:].mean(axis=0)[:5]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_total_loss(plot_list,T_list,Loss_list):\n",
    "    fig,ax = plt.subplots(1,1,sharex=True,figsize=(5,5),squeeze=False)\n",
    "    #colors = ['b:','g','r','k','c', 'm','y','orange']\n",
    "    colors = ['b:','g--','r<','ko', 'm','y','orange']\n",
    "    #colors = ['b','g','r','k', 'm','y','orange']\n",
    "    #markers = ['s','o','^','>','*']\n",
    "    labels = ['Static PCA', 'Adaptive PCA',\n",
    "              r'$A-OGD(\\beta=0.5)$',r'$A-OGD(\\beta=2/3)$',\n",
    "              #'OCO-2016-plus(beta=0.5)','OCO-2016-plus(beta=2/3)', \n",
    "              #'OCO-2011','OCO-2011-plus']\n",
    "              'OGD','Our-Strong']\n",
    "    titles = ['Total Loss Comparison']\n",
    "    #plot_list = [6,7]\n",
    "    #for k in range(m):\n",
    "    ax = ax.flatten()\n",
    "    for conf_i in plot_list:\n",
    "        ax[0].plot(T_list,Loss_list[conf_i,:,:].mean(axis=0),colors[conf_i],\\\n",
    "                       label = labels[conf_i],linewidth = 4,markersize=10)\n",
    "    ax[0].legend(loc = 2)   \n",
    "    plt.xlabel('Time Step',fontsize = 14, fontweight='bold')\n",
    "    plt.ylabel('Total Loss',fontsize = 14, fontweight='bold')\n",
    "    #plt.savefig('doubly_matrix_clip_constrain.pdf',bbox_inches='tight',transparent=True,type ='pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "T_list = range(T)\n",
    "plot_list = range(num_comp)\n",
    "Loss_list = cumsum_cost_pca\n",
    "plot_total_loss(plot_list,T_list,Loss_list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "#print np.arange(0,1000,100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#print 1./(n-k)\n",
    "#eigvec_W,eigval_W,eigvec_Wh = np.linalg.svd(W_cur)\n",
    "#print eigval_W\n",
    "#print np.sum(eigval_W)\n",
    "#r_all,p_all = mixture_decompose(eigval_W,n,k)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "static_pca_regret = np.cumsum(step_cost_static_pca)\n",
    "plt.plot(static_pca_regret)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.plot(np.cumsum(exp_cost_static_pca))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "WW = np.diag([0.2,0.2,0.5,0.1,1e-10,1e-10])\n",
    "#WW_exp = sp.linalg.expm(WW)\n",
    "print sp.linalg.logm(WW)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print np.log(np.e)\n",
    "print np.sqrt(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print 1./(n-k)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "eigval_W,eigvec_W = eig(W_cur)\n",
    "print eigval_W\n",
    "print np.sum(eigval_W)\n",
    "r_all,p_all = mixture_decompose(eigval_W/np.sum(eigval_W),n,k)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print np.linalg.norm(W_hat-W_hat.T)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "W1 = rnd.rand(3,2)\n",
    "WW = np.dot(W1,W1.T)\n",
    "u_w,s_w,vh_w = np.linalg.svd(WW)\n",
    "print s_w\n",
    "print u_w\n",
    "print np.dot(vh_w.T,vh_w)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print 1./(1+T*(n-k))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print 1./(1+T)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print range(2,4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print np.abs(np.array([-1,2.,-3])-0.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a = np.diag(np.array([-1,2.,-3]))\n",
    "print 10.*a"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a = np.ones(2)\n",
    "a = a.T\n",
    "print a\n",
    "print np.outer(a,a)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a = np.zeros((2,trial,))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figure/.ipynb_checkpoints/synthetic_stable-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import numpy.random as rnd\n",
    "import matplotlib.pyplot as plt\n",
    "#from numpy.linalg import eig\n",
    "import scipy.io\n",
    "import scipy as sp\n",
    "#import scipy.integrate as itg\n",
    "#import cvxpy as cvx\n",
    "import matplotlib\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "font = {\n",
    "        'weight' : 'bold',\n",
    "        'size'   : 22}\n",
    "\n",
    "matplotlib.rc('font', **font)\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def gen_cov_mat(eigval_use,dim_n):\n",
    "    H = rnd.randn(dim_n, dim_n)\n",
    "    Q, R = np.linalg.qr(H)\n",
    "    Cov_1 = np.dot(Q,np.dot(np.diag(eigval_use),Q.T))\n",
    "    #print np.linalg.eigvals(Cov_1)\n",
    "    return Cov_1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def gen_all_cov_mat(dim_n,rank_k,seg_num):\n",
    "    idx_all = []\n",
    "    Cov_all = []\n",
    "    eigval_all = []\n",
    "    for i in range(seg_num):\n",
    "        idx_range = range(0,dim_n)\n",
    "        rnd.shuffle(idx_range)\n",
    "        idx_use = idx_range[:rank_k]\n",
    "        idx_all.append(idx_use)\n",
    "        eigval_gen = (1.*rnd.rand(1,dim_n)[0] +1.)/2. #scale to be [0.5,1]\n",
    "        eigval_use = np.zeros((1,dim_n))[0]\n",
    "        eigval_use[idx_use] = eigval_gen[idx_use]\n",
    "        Cov_gen = gen_cov_mat(eigval_use,dim_n)\n",
    "        Cov_gen = (Cov_gen + Cov_gen.T)/2.\n",
    "        #print np.linalg.matrix_rank(Cov_gen)\n",
    "        Cov_all.append(Cov_gen)\n",
    "        eigval_all.append(eigval_use)\n",
    "    print idx_all\n",
    "    print eigval_all\n",
    "    return Cov_all"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def gen_data(Cov_all,dim_n,seg_num,data_num):\n",
    "    mean = np.zeros(dim_n)\n",
    "    for i in range(seg_num):\n",
    "        #print i\n",
    "        Cov_use = Cov_all[i]\n",
    "        #print np.linalg.matrix_rank(Cov_use)\n",
    "        eigval = np.linalg.eigvals(Cov_use)\n",
    "        #print eigval.real\n",
    "        data_1 = rnd.multivariate_normal(mean, Cov_use, data_num)\n",
    "        for j in range(data_num):\n",
    "            if np.linalg.norm(data_1[j,:])>1.:\n",
    "                data_1[j,:] = data_1[j,:]/np.linalg.norm(data_1[j,:])\n",
    "        if i is 0:\n",
    "            print \"initial data \"\n",
    "            data_gen = data_1.T\n",
    "        else:\n",
    "            #print \"current step \"\n",
    "            #print j ,\n",
    "            data_gen = np.hstack((data_gen,data_1.T))\n",
    "            #print data_1\n",
    "            #print data_gen\n",
    "    return data_gen"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "#Cov_use = np.eye(10)\n",
    "#mean = np.zeros(10)\n",
    "#a_gen = rnd.multivariate_normal(mean, Cov_use, 5)\n",
    "#print a_gen.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[14, 6], [11, 9], [11, 8]]\n",
      "[array([ 0.        ,  0.        ,  0.        ,  0.        ,  0.        ,\n",
      "        0.        ,  0.92214801,  0.        ,  0.        ,  0.        ,\n",
      "        0.        ,  0.        ,  0.        ,  0.        ,  0.58589081,\n",
      "        0.        ,  0.        ,  0.        ,  0.        ,  0.        ]), array([ 0.        ,  0.        ,  0.        ,  0.        ,  0.        ,\n",
      "        0.        ,  0.        ,  0.        ,  0.        ,  0.58045107,\n",
      "        0.        ,  0.5889119 ,  0.        ,  0.        ,  0.        ,\n",
      "        0.        ,  0.        ,  0.        ,  0.        ,  0.        ]), array([ 0.        ,  0.        ,  0.        ,  0.        ,  0.        ,\n",
      "        0.        ,  0.        ,  0.        ,  0.93447419,  0.        ,\n",
      "        0.        ,  0.53488798,  0.        ,  0.        ,  0.        ,\n",
      "        0.        ,  0.        ,  0.        ,  0.        ,  0.        ])]\n",
      "initial data \n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/jjy/anaconda2/lib/python2.7/site-packages/ipykernel/__main__.py:9: RuntimeWarning: covariance is not positive-semidefinite.\n"
     ]
    }
   ],
   "source": [
    "n = 20 #data dimension\n",
    "k = 2 #rank of the covariance\n",
    "seg_num = 3 #number of different covariance matrix\n",
    "data_num = 200 #number of data under each covariance\n",
    "T = seg_num*data_num #total time/horizon\n",
    "use_store_data = False\n",
    "store_new_data = False\n",
    "if use_store_data:\n",
    "    load_data = scipy.io.loadmat('arrdata.mat')\n",
    "    data_gen = load_data['data_gen']\n",
    "else:\n",
    "    Cov_all = gen_all_cov_mat(n,k,seg_num)\n",
    "    data_gen = gen_data(Cov_all,n,seg_num,data_num)\n",
    "if store_new_data:\n",
    "    scipy.io.savemat('/Users/liudingyi/Documents/online_adaptive_PCA/experiment/arrdata.mat',\n",
    "                     mdict={'data_gen': data_gen})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(20, 600)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_gen.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "#get the batch pca result\n",
    "Cov_data = np.dot(data_gen,data_gen.T)\n",
    "#print Cov_data.shape\n",
    "eigvec_cov,eigval_cov,eigvec_covh = np.linalg.svd(Cov_data)\n",
    "#eigval_sort_idx = np.argsort(eigval_cov)\n",
    "#Proj_mat = np.dot(eigvec_cov[:,eigval_sort_idx[-k:]],eigvec_cov[:,eigval_sort_idx[-k:]].T)\n",
    "Proj_mat = np.dot(eigvec_cov[:,:k],eigvec_cov[:,:k].T)\n",
    "Proj_mat = Proj_mat.real\n",
    "#get the step sum cost\n",
    "batch_step_cost = np.zeros(T)\n",
    "for i in range(T):\n",
    "    data_ob = data_gen[:,i]\n",
    "    batch_step_cost[i] = (np.linalg.norm(data_ob-np.dot(Proj_mat,data_ob)))**2\n",
    "batch_cost_step_sum = np.cumsum(batch_step_cost)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f5e2eced690>]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXwAAAD8CAYAAAB0IB+mAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n4IuIBAkFvohIkPj/ojia/6bvQw4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f5e30daf450>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(batch_cost_step_sum)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[  1.01507481e+02   9.15909312e+01   8.89578372e+01   6.94930745e+01\n",
      "   4.56430366e+01   2.24063248e+01   3.43231891e-14   2.40243031e-14\n",
      "   1.99957621e-14   1.93726665e-14   1.49309973e-14   1.46014422e-14\n",
      "   1.25423917e-14   1.10733940e-14   9.00500014e-15   7.22137190e-15\n",
      "   5.27556322e-15   3.79429269e-15   2.06645038e-15   7.81591785e-16]\n"
     ]
    }
   ],
   "source": [
    "print eigval_cov"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def mixture_decompose_lift(w_input,n,k):\n",
    "    #print \"start decompose\"\n",
    "    d = n-k\n",
    "    p_all = []\n",
    "    r_all = []\n",
    "    #w_input = 1./n*np.ones(n)\n",
    "    w_use = w_input\n",
    "    count_num = 0\n",
    "    #print \"mixture decompose: \"\n",
    "    p = 1.\n",
    "    #while np.sum(w_use)/d>1e-5:\n",
    "    while p>1e-7:\n",
    "        #print count_num ,\n",
    "        #print np.sum(w_use)/d\n",
    "        #print w_use\n",
    "        count_num = count_num + 1\n",
    "        diff_corner_val0 = w_use-np.sum(w_use)/d\n",
    "        if np.all(diff_corner_val0<=-1e-6):\n",
    "            #randomly select a corner\n",
    "            #print \"go in random\"\n",
    "            # to avoid selecting the one with 0 probability\n",
    "            idx_corner = rnd.choice(len(w_use),size=d,replace = False, p=w_use/np.sum(w_use))\n",
    "            w_no_select = np.abs(w_use-0.)\n",
    "            w_no_select[idx_corner] = 0.\n",
    "            #idx_gen = range(n)\n",
    "            #rnd.shuffle(idx_gen)\n",
    "            #print idx_gen\n",
    "            #idx_corner = idx_gen[:d]\n",
    "            #print idx_corner\n",
    "            #print idx_corner\n",
    "            r = np.zeros(n)\n",
    "            r[idx_corner] = 1.\n",
    "            #print r\n",
    "            s = np.amin(w_use[idx_corner])\n",
    "            #print w_no_select\n",
    "            l = np.amax(w_no_select)\n",
    "            #print l\n",
    "            #print s\n",
    "            p = np.minimum(s,np.sum(w_use)/d-l) \n",
    "            #print p\n",
    "            #if p>1e-6:\n",
    "            p_all.append(p)\n",
    "            r_all.append(r)\n",
    "            w_next = w_use - p*r\n",
    "            w_use = w_next\n",
    "            #w_use = w_use - p*r\n",
    "            #p_all.append(p)\n",
    "            #r_all.append(r)\n",
    "        else:\n",
    "            idx_gen = range(n)\n",
    "            # get the needed corner\n",
    "            #print \"w_use is \"\n",
    "            #print w_use\n",
    "            #print \"(np.sum(w_use)/d) is\"\n",
    "            #print np.sum(w_use)/d\n",
    "            diff_corner_val1 = np.abs(w_use-(np.sum(w_use)/d))\n",
    "            idx_init_corner = list(np.where(diff_corner_val1<=1e-6)[0])\n",
    "            #print \"idx_init_corner is \"\n",
    "            #print idx_init_corner\n",
    "            if len(idx_init_corner)==0:\n",
    "                print \"error in decomposition \"\n",
    "            #print \"idx_init_corner \"\n",
    "            #print idx_init_corner\n",
    "            #idx_init_corner = np.array(idx_init_corner)\n",
    "            #print np.sum(w_use)/d\n",
    "            #print w_use\n",
    "            idx_corner_part = [idx_gen[ii] for ii in idx_init_corner]\n",
    "            # check if corner idx is enough\n",
    "            if len(idx_corner_part)<d:\n",
    "                diff_num = d-len(idx_corner_part)\n",
    "                #print \"diff_num is \"\n",
    "                #print diff_num\n",
    "                diff_corner_val2 = np.abs(w_use-(np.sum(w_use)/d))\n",
    "                idx_init_no_corner = list(np.where(diff_corner_val2>1e-6)[0])\n",
    "                #print \"all no corner idx\"\n",
    "                #print idx_init_no_corner\n",
    "                #idx_no_corner_part = [jj for jj in idx_init_no_corner]\n",
    "                p_no_corner_part = [w_use[jj] for jj in idx_init_no_corner]\n",
    "                #if np.all(p_no_corner_part<=1e-6):\n",
    "                #    break\n",
    "                pp_test = np.array(np.abs(np.array(p_no_corner_part)-0))\n",
    "                pp_test_asd_idx = np.argsort(pp_test)\n",
    "                pp_test_dsd_idx = pp_test_asd_idx[::-1]\n",
    "                if pp_test[pp_test_dsd_idx[diff_num-1]]<1e-8:\n",
    "                    break\n",
    "                #print p_no_corner_part\n",
    "                #print \"diff_num is \"\n",
    "                #print diff_num\n",
    "                idx_no_corner_choice = rnd.choice(len(p_no_corner_part),size=diff_num,\n",
    "                                            replace = False, p=p_no_corner_part/np.sum(p_no_corner_part))\n",
    "                #print idx_no_corner_choice\n",
    "                idx_init_no_corner = np.array(idx_init_no_corner)\n",
    "                idx_corner_add_part = idx_init_no_corner[idx_no_corner_choice]\n",
    "                #print idx_corner_add_part\n",
    "                #rnd.shuffle(idx_no_corner_part)\n",
    "                #idx_corner_add_part = idx_no_corner_part[:diff_num]\n",
    "                idx_corner = np.hstack((idx_corner_part,idx_corner_add_part))\n",
    "                w_no_use = np.array(p_no_corner_part)\n",
    "                w_no_use[idx_no_corner_choice] = 0.\n",
    "                l = np.amax(w_no_use)\n",
    "            else:\n",
    "                idx_corner = idx_corner_part\n",
    "                l = 0.\n",
    "            #print idx_corner\n",
    "            r = np.zeros(n)\n",
    "            r[idx_corner] = 1.\n",
    "            #print r\n",
    "            s = np.amin(w_use[idx_corner])\n",
    "            #print \"s is\"\n",
    "            #print s\n",
    "            p = np.minimum(s,np.sum(w_use)/d-l)\n",
    "            #print p\n",
    "            #if p>1e-6:\n",
    "            p_all.append(p)\n",
    "            r_all.append(r)\n",
    "            w_next = w_use - p*r\n",
    "            w_use = w_next\n",
    "            #if p<=1e-7:\n",
    "                #print \"decompose is done with: \"\n",
    "                #if np.sum(w_use)>1e-6:\n",
    "                #    print np.sum(w_use)\n",
    "                #else:\n",
    "                #    print 0.\n",
    "                #print np.sum(w_use)\n",
    "        if count_num>3*n:\n",
    "            print \"too many steps for decomposition \"\n",
    "            print w_input\n",
    "            break\n",
    "        \n",
    "    #print '\\n'\n",
    "    return r_all,p_all\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def capping_alg_lift(w,n,k):\n",
    "    d = n-k\n",
    "    d_upper = 1.\n",
    "    w_lift = w*d\n",
    "    if np.all(w_lift<1./d_upper+1e-7):\n",
    "        #print \"no capping \"\n",
    "        w_lift[np.where(np.abs(w_lift)<1e-10)] = 1e-10\n",
    "        #print \"sum of the w_lift is:\"\n",
    "        #print np.sum(w_lift) ,\n",
    "        #print \"capping minimum value is:\"\n",
    "        #print np.amin(w_lift) ,\n",
    "        #print '\\n'\n",
    "        return w_lift\n",
    "    else:\n",
    "        idx_asd = np.argsort(w_lift)\n",
    "        idx_dsd = idx_asd[::-1]\n",
    "        #print idx_dsd\n",
    "        w_lift_dsd = w_lift[idx_dsd]\n",
    "        #print w_dsd\n",
    "    w_tilde = w_lift_dsd\n",
    "    i = 1\n",
    "    while np.max(w_tilde)>1./d_upper+1e-7:\n",
    "        w_tilde = np.zeros(n)\n",
    "        w_tilde[:i] = 1./d_upper\n",
    "        sum_remain = np.sum(w_lift_dsd[i:])\n",
    "        for j in range(i,n):\n",
    "            w_tilde[j] = (d-i)*w_lift_dsd[j]/sum_remain\n",
    "        i = i +1\n",
    "    #print i-1\n",
    "    #print w_tilde\n",
    "    w_return = np.zeros(n)\n",
    "    w_return[idx_dsd] = w_tilde\n",
    "    #let the minimum of w_return to be bigger than 1e-10\n",
    "    w_return[np.where(np.abs(w_return)<1e-10)] = 1e-10\n",
    "    #print \"sum of w_return is:\"\n",
    "    #print np.sum(w_return) ,\n",
    "    #print \"capping minimum value is:\"\n",
    "    #print np.amin(w_return) ,\n",
    "    #w_return = w_return/np.sum(w_return)\n",
    "    #print '\\n'\n",
    "    return w_return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "##test the capping alg\n",
    "#w_input = np.array([1./17,1./38,1./36,1./72,\n",
    "#                   1./36,1./33,1./36,1./43,3./48,1./54])\n",
    "#w_input = w_input/np.sum(w_input)\n",
    "#print w_input\n",
    "#w_input = capping_alg_lift(w_input,10,2)\n",
    "#print w_input\n",
    "#print 1./(10-2)\n",
    "#print \"start mixture decomposition \"\n",
    "#r_all,p_all = mixture_decompose_lift(w_input,10,2)\n",
    "#print \"done\"\n",
    "\n",
    "#print np.sum(p_all)\n",
    "#for i_w in range(len(p_all)):\n",
    "#    if i_w is 0:\n",
    "#        w_out = r_all[i_w]*p_all[i_w]\n",
    "#    else:\n",
    "#        w_out = w_out + r_all[i_w]*p_all[i_w]\n",
    "#print w_input-w_out\n",
    "#print r_all"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def static_pca_online(n,k,eta,alpha,data_gen,T):\n",
    "    W_init = (1.*(n-k)/n)*np.eye(n)\n",
    "    W_cur = W_init\n",
    "    step_cost_static_pca = np.zeros(T)\n",
    "    exp_cost_static_pca = np.zeros(T)\n",
    "    print \"online pca starts: \"\n",
    "    for tt in range(T):\n",
    "        if tt%100 == 0:\n",
    "            print tt ,\n",
    "        #if tt <=2:\n",
    "        #    eta = np.sqrt(np.log(n*(2+1))/(2.+1))\n",
    "        #else:\n",
    "        #    eta = np.sqrt(np.log(n*(tt+1.))/(tt+1.))\n",
    "        #alpha = 1./(tt+1.)\n",
    "        if tt is 0:\n",
    "            eigvec_W_cur,eigval_W_cur,eigvec_W_cur_h = np.linalg.svd(W_cur)\n",
    "        else:\n",
    "            eigvec_W_cur = eigvec_W_hat\n",
    "            eigval_W_cur = eigval_W_hat_cap_lift\n",
    "        #print eigval_W_cur\n",
    "        #eigval_W_cur = eigval_W_cur/np.sum(eigval_W_cur)\n",
    "        #print eigval_W_cur\n",
    "        r_candidate,p_dist = mixture_decompose_lift(eigval_W_cur,n,k)\n",
    "        #print p_all\n",
    "        #print p_dist\n",
    "        #print p_dist\n",
    "        idx_pick = rnd.choice(len(p_dist),p = p_dist/np.sum(p_dist))\n",
    "        #print \"corner pick \"\n",
    "        #print idx_pick\n",
    "        r_corner = r_candidate[idx_pick]\n",
    "        if np.abs(np.sum(r_corner)-(n-k))>1e-6:\n",
    "            print \"wrong corner \"\n",
    "        #print \"corner look \"\n",
    "        #print r_corner\n",
    "        Mat_corner = np.dot(eigvec_W_cur,np.dot(np.diag(r_corner),eigvec_W_cur.T))\n",
    "        #print \"corner mat look \"\n",
    "        #print Mat_corner\n",
    "        Proj_use_mat = np.eye(n) - Mat_corner\n",
    "        #print \"proj mat look \"\n",
    "        #print Proj_use_mat\n",
    "        x_cur = data_gen[:,tt]\n",
    "        step_loss = (np.linalg.norm(x_cur-np.dot(Proj_use_mat,x_cur)))**2.\n",
    "        step_cost_static_pca[tt] = step_loss\n",
    "        exp_cost_static_pca[tt] = np.trace(np.dot(W_cur,np.outer(x_cur,x_cur)))\n",
    "        #print \"step loss \"\n",
    "        #print step_loss\n",
    "        #print \"W_cur is:\"\n",
    "        #print W_cur ,\n",
    "        if np.any(eigval_W_cur<0.):\n",
    "            print \"negative eigval of W_cur!!!\"\n",
    "            print \"the most negative value is \"\n",
    "            print np.amin(eigval_W_cur) ,\n",
    "        if np.any(np.iscomplex(W_cur)):\n",
    "            print \"W_cur is complex matrix!!!!!!!!!!!\"        \n",
    "            #break\n",
    "        if not np.all(np.isfinite(W_cur)):\n",
    "            print \"W_cur is not finite!\"\n",
    "            scipy.io.savemat('/Users/liudingyi/Documents/online_adaptive_PCA/experiment/W_cur.mat',\n",
    "                     mdict={'W_cur': W_cur})            \n",
    "        logm_W_cur_cap = sp.linalg.logm(W_cur) - np.log(n-k)*np.eye(n)\n",
    "        if np.any(np.iscomplex(logm_W_cur_cap)):\n",
    "            print \"logm_W_cur_cap is complex matrix !\"\n",
    "            scipy.io.savemat('/Users/liudingyi/Documents/online_adaptive_PCA/experiment/W_cur.mat',\n",
    "                     mdict={'W_cur': W_cur})\n",
    "        W_hat = sp.linalg.expm(logm_W_cur_cap-eta*np.outer(x_cur,x_cur))\n",
    "        if np.any(np.iscomplex(W_hat)):\n",
    "            print \"W_hat is complex matrix!!!!!!!!!!!\"\n",
    "            break\n",
    "        if not np.all(np.isfinite(W_hat)):\n",
    "            print \"W_hat is not finite!\"\n",
    "            scipy.io.savemat('/Users/liudingyi/Documents/online_adaptive_PCA/experiment/W_hat.mat',\n",
    "                     mdict={'W_hat': W_hat})    \n",
    "            break\n",
    "        #if tt is 0:\n",
    "        #    print \"first time \"\n",
    "        #    C_sum = np.outer(x_cur,x_cur)\n",
    "        #    #C_sum = (C_sum + C_sum.T)/2.\n",
    "        #else:\n",
    "        #    C_sum = C_sum + np.outer(x_cur,x_cur)\n",
    "        #    #C_sum = (C_sum + C_sum.T)/2.\n",
    "        #print C_sum\n",
    "        #W_hat = sp.linalg.expm(-eta*C_sum)\n",
    "        W_hat_svd = (n-k)*W_hat/np.trace(W_hat)\n",
    "        #print \"W_hat \"\n",
    "        #print W_hat\n",
    "        #W_hat_svd = (n-k)*W_hat\n",
    "        \n",
    "        #W_hat_svd[np.where( np.abs(W_hat_svd) <=1e-10)] = 0.\n",
    "        W_hat_svd = (W_hat_svd + W_hat_svd.T)/2.\n",
    "        #if not np.all(np.isfinite(W_hat_svd)):\n",
    "        #    print \"W_hat_svd is not finite!\"\n",
    "        #scipy.io.savemat('/Users/liudingyi/Documents/online_adaptive_PCA/experiment/W_hat_svd.mat',\n",
    "        #                 mdict={'W_hat_svd': W_hat_svd})   \n",
    "\n",
    "        #eigvec_W_hat, eigval_W_hat_svd,eigvec_W_hat_h = np.linalg.svd(W_hat_svd)\n",
    "        W_hat_svd_off_1 = W_hat_svd + np.eye(n)\n",
    "        eigvec_W_hat, eigval_W_hat_svd_off1,eigvec_W_hat_h = sp.linalg.svd(W_hat_svd_off_1)\n",
    "        \n",
    "        eigval_W_hat_svd = np.abs(eigval_W_hat_svd_off1 - 1.)\n",
    "        #print \"eigvec_W_hat is: \"\n",
    "        #print eigvec_W_hat ,\n",
    "        eigval_W_hat = eigval_W_hat_svd/(n-k)\n",
    "        #print \"eigval_W_hat is: \"\n",
    "        #print eigval_W_hat ,\n",
    "        #print \"eigval_W_hat \"\n",
    "        #print eigval_W_hat\n",
    "        eigval_W_hat = (1-alpha)*eigval_W_hat + alpha/n \n",
    "        eigval_W_hat = eigval_W_hat/np.sum(eigval_W_hat) #make sure sum is 1.\n",
    "        \n",
    "        eigval_W_hat_cap_lift = capping_alg_lift(eigval_W_hat,n,k)\n",
    "        #print \"capping result is: \"\n",
    "        #print eigval_W_hat_cap_lift ,\n",
    "        #eigval_W_hat_cap = eigval_W_hat_cap/np.sum(eigval_W_hat_cap) #make sure sum is 1\n",
    "        if not np.all(eigval_W_hat_cap_lift<=1.+1e-6):\n",
    "            print \"wrong capping\"\n",
    "            #print 1./(n-k)\n",
    "            #print eigval_W_hat_cap\n",
    "        #print \"cap W_hat eigval \"\n",
    "        #print eigval_W_hat_cap\n",
    "        W_next = np.dot(eigvec_W_hat,np.dot(np.diag(eigval_W_hat_cap_lift),eigvec_W_hat.T))\n",
    "        #print \"W next \"\n",
    "        #print W_next\n",
    "        W_cur = W_next\n",
    "    print \"online pca done \"\n",
    "    return np.cumsum(step_cost_static_pca),np.cumsum(exp_cost_static_pca)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n is \n",
      "20\n",
      "k is \n",
      "2\n",
      "D is \n",
      "1.89648928184\n",
      "L is \n",
      "226.500273153\n",
      "static pca stepsize is \n",
      "0.183697640419\n",
      "1e-05\n"
     ]
    }
   ],
   "source": [
    "# determine stepsize, since k<=n/2, we can use D = (n-k)log(n/(n-k))\n",
    "print \"n is \"\n",
    "print n\n",
    "print \"k is \"\n",
    "print k\n",
    "D_upper = (n-k)*np.log(n*1./(n-k))\n",
    "D_upper_static = k*np.log(n*1./k)\n",
    "#D_upper = (n-k)*np.log(n*(1+(n-k)*T))+1.\n",
    "print \"D is \"\n",
    "print D_upper\n",
    "L_upper = batch_cost_step_sum[-1]\n",
    "print \"L is \"\n",
    "print L_upper\n",
    "eta_static = np.log(1+np.sqrt(2.*D_upper_static/L_upper))\n",
    "print \"static pca stepsize is \"\n",
    "print eta_static\n",
    "eta_static = 1.\n",
    "eta_adaptive = np.log(1+np.sqrt(2.*D_upper/L_upper))\n",
    "alpha = 1./(1+T*(n-k))\n",
    "alpha = 0.00001\n",
    "print alpha\n",
    "eta_static = 1.\n",
    "eta_adaptive = 1."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "online pca starts: \n",
      "0 100 200 300 400 500 online pca done \n",
      "online pca starts: \n",
      "0 100 200 300 400 500 online pca done \n",
      "done\n"
     ]
    }
   ],
   "source": [
    "trial = 1\n",
    "num_comp = 2\n",
    "cumsum_cost_pca = np.zeros((num_comp,trial,T))\n",
    "for tr_i in range(trial):\n",
    "    #print tr_i ,\n",
    "    cumsum_cost_pca[0,tr_i,:], exp_cost_static_pca = static_pca_online(n,k,eta_static,0,data_gen,T)\n",
    "    cumsum_cost_pca[1,tr_i,:], exp_cost_adaptive_pca = static_pca_online(n,k,eta_adaptive,alpha,data_gen,T)\n",
    "print \"done\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plot_total_loss(plot_list,T_list,Loss_list):\n",
    "    fig,ax = plt.subplots(1,1,sharex=True,figsize=(5,5),squeeze=False)\n",
    "    #colors = ['b:','g','r','k','c', 'm','y','orange']\n",
    "    colors = ['b:','g--','r<','ko', 'm','y','orange']\n",
    "    #colors = ['b','g','r','k', 'm','y','orange']\n",
    "    #markers = ['s','o','^','>','*']\n",
    "    labels = ['Static PCA', 'Adaptive PCA',\n",
    "              r'$A-OGD(\\beta=0.5)$',r'$A-OGD(\\beta=2/3)$',\n",
    "              #'OCO-2016-plus(beta=0.5)','OCO-2016-plus(beta=2/3)', \n",
    "              #'OCO-2011','OCO-2011-plus']\n",
    "              'OGD','Our-Strong']\n",
    "    titles = ['Total Loss Comparison']\n",
    "    #plot_list = [6,7]\n",
    "    #for k in range(m):\n",
    "    ax = ax.flatten()\n",
    "    for conf_i in plot_list:\n",
    "        ax[0].plot(T_list,Loss_list[conf_i,:,:].mean(axis=0),colors[conf_i],\\\n",
    "                       label = labels[conf_i],linewidth = 4,markersize=10)\n",
    "    ax[0].legend(loc = 2)   \n",
    "    plt.xlabel('Time Step',fontsize = 14, fontweight='bold')\n",
    "    plt.ylabel('Total Loss',fontsize = 14, fontweight='bold')\n",
    "    #plt.savefig('doubly_matrix_clip_constrain.pdf',bbox_inches='tight',transparent=True,type ='pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAU8AAAFECAYAAACnCrwxAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f5e2ec6cf90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "T_list = range(T)\n",
    "plot_list = range(num_comp)\n",
    "Loss_list = cumsum_cost_pca\n",
    "plot_total_loss(plot_list,T_list,Loss_list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "aa = np.array([1,2.,-3.])\n",
    "print np.amin(aa)\n",
    "print np.any(aa<0.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "#aa[np.where( np.abs(aa) <=2.5)] = 0\n",
    "#aa[0,0] = 1j\n",
    "#print aa\n",
    "LLL = np.iscomplex(aa)\n",
    "print LLL\n",
    "print np.any(LLL)\n",
    "if np.any(np.iscomplex(aa)):\n",
    "    print \"it is complex matrix\"\n",
    "else:\n",
    "    print \"not complex matrix\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "print not np.all(np.iscomplex(aa) is False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "bb = np.zeros(5)\n",
    "aa = np.array([1e-12,2.,-3.,5e-15,22.])\n",
    "bb[range(5)] = aa\n",
    "print aa\n",
    "print bb\n",
    "bb[np.where(np.abs(bb)<1e-10)] = 1e-10\n",
    "print bb"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "aa = np.array([np.inf,2.,-3.,5e-15,22.])\n",
    "print np.all(np.isfinite(aa))\n",
    "#scipy.io.savemat('/Users/liudingyi/Documents/online_adaptive_PCA/experiment/aa_test.mat',\n",
    "#                         mdict={'aa': aa})   "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figure/gamma_cover.m <==

clear all;
close all;
T = 100;
D = 1;
V = 2*D*T;
gamma_up = 1-0.5*sqrt(log(T)*log(T)/T/2/D/T)
gamma_low = 0.5
N = ceil(0.5*log2(2*D*T^2/(log(T)^2)))
gamma_sel = zeros(N,1);
for i = 1:N
    gamma_sel(i,1) = 1- 0.5*log(T)/T/sqrt(2*D)*2^(i-1);
    if gamma_sel(i,1)<0.5
        gamma_sel(i,1) = 0.5
    end
end
gamma_sel
%plot(gamma_sel, 0, '*r') 
%xlim([0.45,1.05])
%hold on;
gamma_x = gamma_low:0.01:gamma_up;
%y = zeros(length(gamma_x),1);
%plot(gamma_x,y);
%hold off; 
%
hAxes = axes('NextPlot','add',...           %# Add subsequent plots to the axes,
             'DataAspectRatio',[1 1 1],...  %#   match the scaling of each axis,
             'XLim',[0.5 1],...               %#   set the x axis limit,
             'YLim',[0 eps],...             %#   set the y axis limit (tiny!),
             'Color','none');               %#   and don't use a background color
plot(gamma_sel,0,'r*','MarkerSize',10);  %# Plot data set 1
xlabel('\gamma range')
legend('Covering points')
%plot(data2,0,'b.','MarkerSize',10);



